Seasonal false alarms in customer churn and decline early-warning systems: adjacent-window labels confound seasonality with decline, and a year-over-year correction

Customer decline early-warning systems feed account-manager action lists, and every flagged account consumes intervention capacity. In a deployed business-to-business marketplace system, one action-list slot in three went to flags that dissolve under a seasonally aligned label. The standard target in non-contractual churn prediction compares an entity's next k months of activity with its trailing k months. The two windows cover different calendar months, so for seasonal entities the threshold-ratio construction confounds seasonality with decline, and the event rate depends on the label's anchor calendar month. We formalize the mechanism and measure it on three public panels and the production panel (the public arms pre-specified). Of the adjacent-window decay events, 37--69% on the public panels and 28--50% in production have no counterpart under a seasonally aligned definition. Pooling anchors, the standard remedy, balances the training mixture but corrects no individual label. Measured alternatives repair the curve only partially or change the detection horizon. Aligning the baseline to the same k calendar months one year prior -- advice practitioners already state, here formalized, measured, and costed -- flattens the curve at the source. With the classifier held fixed, production holdout ROC-AUC rises from 0.767 to 0.864 for decline (different targets; the gap closes on synthetic ground truth and a production hindsight referee). The served action list shrinks by a third, 119 to 79 accounts. The measured price is extra history, a blind spot to decline-then-stabilization, and a stricter cut under sustained growth.

==> anc/README.md <==
# Replication package

Manuscript: *Seasonal false alarms in customer churn and decline early-warning
systems: adjacent-window labels confound seasonality with decline, and a
year-over-year correction* (under submission to Decision Support Systems).

This package reproduces every synthetic and public-panel number in the paper.
The production panel is proprietary; its owner consented to publication of the
aggregate statistics reported in the paper, and no production data or
production-reading code is included. Three scripts (`compare_label_remedies_…`,
`decompose_label_disagreements…`, `probe_entity_year_bootstrap_dependence…`)
are public-only variants of runs that also covered the production panel; the
paper's production rows for those analyses are therefore not reproducible from
this package, like all other production figures.

## Contents

| Path | What it is |
|---|---|
| `scripts/reproduce_seasonal_label_confound_synthetic.py` | Synthetic dose–response experiment (paper §5.2; Fig. 2) |
| `scripts/replicate_seasonal_label_confound_on_m5_public.py` | M5 retail replication (Table 1 M5 rows; Fig. 1; supplement §S6 terciles figure) |
| `scripts/replicate_seasonal_label_confound_on_tourism_public.py` | Australian tourism replication (Table 1 tourism row; Fig. 1; supplement §S6 terciles figure) |
| `scripts/replicate_seasonal_label_confound_on_online_retail_b2b.py` | UCI Online Retail II replication (Table 1 Retail II row; Fig. 1) |
| `scripts/evaluate_labels_against_latent_truth.py` | Synthetic latent-truth classifier comparison, three arms (paper §5.6) |
| `scripts/evaluate_tabfm_zero_shot_on_latent_truth.py` | TabFM foundation-model arms on the same latent-truth world (supplement §S2) |
| `scripts/compare_label_remedies_deseason_k12.py` | Remedy arms — deseasonalized and annual-window labels (Table 2, public/synthetic rows) |
| `scripts/decompose_label_disagreements.py` | Disagreement decomposition and multi-year blind spot (paper §5.4; supplement §S7, M5 rows) |
| `scripts/probe_entity_year_bootstrap_dependence.py` | Dependence-aware (entity x year) bootstrap, public panels (Robustness §5.7; supplement §S3) |
| `scripts/probe_multiseed_drift_world_robustness.py` | Multi-seed and drift-cell synthetic robustness runs (Robustness §5.7; supplement §S4) |
| `scripts/probe_public_panel_classifier_truth.py` | Public-panel classifier vs. hindsight truth, M5 + tourism (Robustness §5.7; supplement §S5; pinned output `output/e50_…json`) |
| `scripts/probe_truth_form_sensitivity_public_classifier.py` | Truth-form sensitivity of the public-panel classifier (supplement §S5; pinned output `output/e51_…json`) |
| `scripts/probe_blindspot_eval_variant.py` | Blind-spot eval variant — stabilized decliners added to the negative set (paper §6; pinned output `output/e52_…json`) |
| `scripts/build_label_confound_figures.py` | Builds the paper's figures from the pinned result JSONs |
| `scripts/_label_confound_protocol.py` | Shared label engine (the unified protocol of paper §4.2) |
| `scripts/_provenance.py` | Provenance/output helper (git sha, seeds, library versions) |
| `output/` | The pinned, timestamped result JSONs the paper's numbers are read from |
| `REPLICATION_PLAN.md` | The pre-specified analysis plan (written before the public runs) |

## Requirements

Python ≥ 3.12 with: `numpy`, `pandas`, `scikit-learn`, `matplotlib`,
`lightgbm`, `datasetsforecast`, `openpyxl`, `pyarrow`. The TabFM script
additionally needs `tabfm` (PyPI; downloads Google's v1.0.0 weights from
Hugging Face on first run) and `torch`, and benefits greatly from a CUDA
build of PyTorch — on CPU it runs roughly 55× slower.

## Data

- **M5** and **TourismLarge** download automatically on first run (via
  `datasetsforecast`) into `tmp/m5/` and `tmp/tourism/` under the package root.
- **Online Retail II**: download `online_retail_II.xlsx` from the UCI Machine
  Learning Repository (dataset id 502) and place it at
  `tmp/online_retail_b2b/online_retail_II.xlsx` under the package root.

## Running

From the package root:

```
python scripts/reproduce_seasonal_label_confound_synthetic.py
python scripts/replicate_seasonal_label_confound_on_m5_public.py
python scripts/replicate_seasonal_label_confound_on_tourism_public.py
python scripts/replicate_seasonal_label_confound_on_online_retail_b2b.py
python scripts/evaluate_labels_against_latent_truth.py
python scripts/evaluate_tabfm_zero_shot_on_latent_truth.py
python scripts/compare_label_remedies_deseason_k12.py
python scripts/decompose_label_disagreements.py
python scripts/probe_entity_year_bootstrap_dependence.py
python scripts/probe_multiseed_drift_world_robustness.py
python scripts/probe_public_panel_classifier_truth.py
python scripts/probe_truth_form_sensitivity_public_classifier.py
python scripts/probe_blindspot_eval_variant.py
python scripts/build_label_confound_figures.py
```

Each experiment writes a new timestamped JSON to `output/`, alongside the
pinned JSONs shipped there (all experiments are seeded, so numbers reproduce
exactly on the same library versions, which are recorded in each JSON's
provenance block). `build_label_confound_figures.py` reads the pinned
run-ids listed at the top of the script and writes the paper's figures to
`figures/`; to point it at a fresh re-run, edit that pin list.

Two deliberate packaging changes, each one commented line: in
`scripts/_provenance.py` the repository root is set to the package root, and
in `scripts/build_label_confound_figures.py` the figure directory is set to
`figures/` under the package root, so all paths resolve inside the unzipped
folder.


==> anc/REPLICATION_PLAN.md <==
# P3 replication plan — the seasonal-label confound on public panels

*Packaged copy of the pre-registration. Two production-panel figures below are
stated only at the precision published in the paper (redactions noted inline);
the text is otherwise verbatim. Internal cross-references (findings.md,
decision-log sections, gate ledgers) point into the authors' private research
repository and are not part of this package.*

**Status: EXECUTED IN FULL 2026-07-25 (all four arms, same day the plan was registered).
Verdict: every pass bar PASSED; neither kill criterion fired.** E35 synthetic — all four bar-3
checks pass (FP 0.01%→27.3% by amplitude, YoY at noise floor, a=0 control gap 0.0002, recall
YoY 0.905 vs adjacent 0.820); E36 M5 top-items — ratio 2.1, CV 0.249 vs 0.047, p=1.000, FP
36.7% (store-departments: zero events — scope note); E37 Tourism — ratio 2.4, p=1.000, FP
68.7%, terciles monotone; E38 Retail II customers — ratio 4.5, p=0.998, FP 36.8%. Authority:
`../experiments/findings.md` E35–E38 entry + the timestamped `e35_*`…`e38_*` JSONs in
`../experiments/output/`. One pre-run amendment logged below (fence capped at available
history); one runtime deviation logged in provenance (`--with` overlays for datasetsforecast /
openpyxl). The pre-registration text below is otherwise unchanged.**

**Original pre-registration (2026-07-25, before any arm ran).** Pass bars and kill criteria below
are fixed before the first script executes; deviations get logged loudly in the run provenance
and in `../experiments/findings.md`, never silently absorbed.
Claim + novelty verdicts: `../experiments/output/g1_p3_prior_art_gate_20260724T110716Z.md` ·
production evidence: root `EXPERIMENT_DECISION_LOG.md` §82 (D197, corrected retrain) ·
harness precedent: `../experiments/findings.md` E31 (M5 monthly), E32 (TourismLarge).

## Why this runs before a word is written

The claim under test:

> Adjacent-window decay/growth labels (next-k months of an entity's activity vs its trailing-k
> months) structurally confound seasonality with decline: the event rate becomes a function of
> the anchor calendar month. YoY-aligned relabeling (outcome window vs the same k calendar
> months one year prior) removes the artifact.

Production established the artifact and the cure out-of-sample (§82: 10,426 material
buyer-anchor rows; more than half of adjacent decay events lack a YoY-aligned counterpart
[stated at paper precision]; decay rate swings
2.4% (Apr anchor) → 9.3% (Oct anchor) while the YoY-aligned curve stays nearly flat
[stated at paper precision]; corrected retrain ROC
decay 0.767→0.864, growth 0.736→0.857). What production cannot establish is that the artifact
is a property of the **label construction** rather than of one org's panel — the single-org
objection flagged in the G1 ledger and the gates table. These results also set the paper's
scope sentence, so they are pre-writing by construction.

## Design — one synthetic control arm + three public arms

All arms share one protocol (below); they differ only in the panel and what the entity is.
The structure mirrors P2's plan: the synthetic arm makes the mechanism causally attributable
(seasonality amplitude is the dose); the public arms show the artifact occurs in canonical
real panels; the per-customer arm shows it in the paper's own entity type.

### Arm 0 (E35) — synthetic mechanism control, amplitude dose–response

- 2,000 entities × 72 months, multiplicative month-of-year seasonality with per-entity peak
  month, amplitude dose a ∈ {0.0, 0.2, 0.4, 0.6, 0.8} (400 entities per dose), lognormal noise,
  **no trend and no true decline** → every decay event is a false positive by construction.
- Second leg: inject a true −60% level shift at a seeded month in 10% of entities → recall of
  genuine declines under both labels (the remedy must not lose true events).
- Falsifiable predictions: adjacent FP rate increases with a and varies by anchor month; YoY FP
  rate stays near the a=0 noise floor at every dose; at a=0 the two labels coincide (negative
  control — any gap is a pipeline bug).

### Arm 1 (E36) — M5 monthly, natural retail seasonality (two granularities)

- Panel: M5 via `datasetsforecast` (E31 harness), daily → monthly, full calendar months only
  (64 months). **Unit volume, not revenue** — same deviation E31 logged (the sell-price join
  buys nothing inferentially; dollars are covered by Arm 3 and production).
- Granularity (a): store-department aggregates (70 dense series — the closest analog to B2B
  accounts). Granularity (b): top 2,000 store-items by total volume with ≥90% non-zero months
  after launch-trim (dense item subset).
- Anchors: every month where both labels are computable (i ≥ 12 with k=6); each calendar month
  observed ~4 times.

### Arm 2 (E37) — TourismLarge monthly, the high-power seasonal panel

- Panel: 304 bottom series × 228 months, rectangular, strongly annual-seasonal (E32 harness);
  entity = region/purpose series, activity = visitor counts.
- ~210 anchors per series; each calendar month observed ~17 times — the arm with the
  statistical power to pin the rate-by-anchor-month curve.

### Arm 3 (E38) — UCI Online Retail II, per-customer spend (the entity match)

- Panel: per-customer monthly spend (positive-quantity, non-cancelled invoices, customers with
  IDs; UK wholesale, strongly Christmas-seasonal). The only public arm whose entity is a
  *customer* with *dollar* spend.
- Sheet overlap handled by date-split (sheet 1 < 2010-12-01 ≤ sheet 2), the standard fix for
  the known Dec-2010 duplication; complete calendar months only (2009-12 .. 2011-11 = 24).
- Honest span limitation, pre-stated: 24 months → the adjacent-label artifact leg covers ~13
  anchors spanning all 12 calendar months (k=6, i ∈ [5, 17]); the joint adjacent-vs-YoY leg
  covers only ~7 anchors in a single year. E38 is the entity-type demonstration, not the
  powered test — power lives in Arms 1–2.

## Shared protocol

- **Labels (production §82 math, k=6 primary):** `decay_adj = next6 ≤ 0.5·trail6`,
  `growth_adj = next6 ≥ 1.5·trail6`; YoY versions replace the baseline with the same 6 calendar
  months one year prior (`months[i−11 : i−5]`). Baselines must be > 0 for the label to be
  defined (production's materiality fence analog).
- **Entity-anchor validity fence:** ≥75% positive months in the trailing window of
  min(12, months available) at the anchor — i.e. ≥9 of 12 wherever a full year exists
  (activity analog of production's material-buyer floor; automatic on dense panels, bites on
  items/customers; the cap only matters for E38's earliest anchors).
- **Primary comparison set:** anchors where BOTH labels are defined (identical row composition;
  no availability confound). Secondary: adjacent label on its full valid set (production's
  framing).
- **Metrics per panel:** (1) event rate per anchor calendar month, pooled across years;
  (2) artifact dispersion = CV across the 12 monthly rates + max/min ratio + range in pp,
  adjacent vs YoY, paired; (3) seasonal-FP share = share of adjacent-decay events with
  `decay_yoy = 0` (production: [exact share redacted in this external copy — production
  figures appear at paper precision only; see paper Table 1]), plus the converse (YoY events
  adjacent misses);
  (4) seasonal-strength terciles (month-of-year R² on detrended log1p activity): artifact and
  FP share by tercile — the real-data dose–response.
- **Inference:** cluster bootstrap over entities (1,000 draws, seed 42) for CIs on every
  headline number and for the paired dispersion contrast P(CV_adj > CV_yoy).
- **Sensitivity (pre-registered):** decay cut ∈ {0.4, 0.5, 0.6} and k ∈ {3, 6} on Arms 1–2 —
  the artifact must not be an artifact of the 0.5/6-month choice.
- Determinism: seed 42 everywhere; provenance block per `_provenance.py` in every JSON;
  canary-first (env-capped series count) before each full run.

## Pre-registered pass bars

1. **Artifact + cure (per panel, joint rows, k=6, cut 0.5):** paired cluster-bootstrap
   P(CV_adj > CV_yoy) ≥ 0.95, AND adjacent max/min monthly-rate ratio ≥ 2.0 (report smoothed +
   raw; if any monthly rate is 0, the range in pp substitutes for the ratio).
2. **FP share:** ≥ 25% with 95% CI lower bound > 15% on at least two of {E36a, E36b, E37}.
3. **Synthetic mechanism:** adjacent FP rate strictly increasing in amplitude; YoY FP rate
   ≤ 0.25× adjacent at a ≥ 0.4; a=0 negative control shows adjacent ≈ YoY; injected-decline
   recall YoY ≥ 0.9× adjacent.
4. **Sensitivity:** bar 1 holds at every cut ∈ {0.4, 0.5, 0.6} on E36 + E37.

## Kill criteria (pre-registered)

- **Portability kill:** if bar 1 fails on BOTH high-power panels (E36 either granularity, E37),
  the public-diagnostic leg is dead → P3's evidence stays single-org; Checkpoint R re-runs with
  the weaker evidence column (paper survives, demoted).
- **Mechanism kill:** if the synthetic arm fails bar 3 (controlled seasonality does not produce
  the artifact, or YoY does not remove it, or YoY loses >10% of true declines), the mechanism
  claim itself is wrong → P3 stops pending diagnosis.

## Scope exclusions (pre-registered)

- The **supervised ROC-gain leg is not tested publicly** — it needs the production feature
  pipeline and covariates public panels don't have. The paper scopes ROC gains as production
  evidence; public evidence covers the label-level artifact, the relabel cure, and FP share.
- The §82 follow-up limitation (pure YoY misses entities declining in both years) is reported
  as a stated limitation, not tested here.

## Deliverables

- Scripts (engine + 4 wrappers) in `../experiments/scripts/`:
  `_label_confound_protocol.py`, `reproduce_seasonal_label_confound_synthetic.py`,
  `replicate_seasonal_label_confound_on_m5_public.py`,
  `replicate_seasonal_label_confound_on_tourism_public.py`,
  `replicate_seasonal_label_confound_on_online_retail_b2b.py`.
- Timestamped JSONs in `../experiments/output/` (e35_…, e36_…, e37_…, e38_…), immutable.
- Findings + decision entries in `../experiments/findings.md` (append-only).


==> anc/output/e35_seasonal_label_confound_synthetic_20260725T103727Z.json <==
{
  "provenance": {
    "run_id": "20260725T103727Z",
    "seed": 42,
    "git_sha": "6ef65c6",
    "git_describe": "6ef65c6-dirty",
    "dirty": true,
    "libraries": {
      "python": "3.12.10",
      "platform": "Windows-11-10.0.26200-SP0",
      "numpy": "2.4.4",
      "pandas": "2.3.3",
      "scipy": "1.15.3",
      "lightgbm": "4.6.0",
      "xgboost": "3.0.5",
      "catboost": "1.2.10",
      "statsmodels": "0.14.5",
      "matplotlib": "3.10.9",
      "datasetsforecast": null
    },
    "config": {
      "experiment": "E35_seasonal_label_confound_synthetic",
      "n_per_dose": 400,
      "doses": [
        0.0,
        0.2,
        0.4,
        0.6,
        0.8
      ],
      "T": 72,
      "noise_sd": 0.3,
      "inject_frac": 0.1,
      "inject_mult": 0.4,
      "k": 6,
      "cut": 0.5,
      "note": "amplitude a>1/3 == peak-to-trough swing >50%, the production-majority regime (section 82: 214/383 buyers swing >50%)"
    }
  },
  "fp_dose_response_clean_cohort": {
    "0.0": {
      "n": 360,
      "joint_rows": 19800,
      "fp_rate_adj": 5e-05,
      "fp_rate_yoy": 0.00025
    },
    "0.2": {
      "n": 360,
      "joint_rows": 19800,
      "fp_rate_adj": 0.00121,
      "fp_rate_yoy": 0.00015
    },
    "0.4": {
      "n": 360,
      "joint_rows": 19800,
      "fp_rate_adj": 0.0297,
      "fp_rate_yoy": 0.0001
    },
    "0.6": {
      "n": 360,
      "joint_rows": 19800,
      "fp_rate_adj": 0.15444,
      "fp_rate_yoy": 0.00015
    },
    "0.8": {
      "n": 360,
      "joint_rows": 19800,
      "fp_rate_adj": 0.27283,
      "fp_rate_yoy": 0.0003
    }
  },
  "artifact_strong_doses_clean": {
    "config": {
      "k": 6,
      "cut": 0.5,
      "gcut": 1.5,
      "n_boot": 1000,
      "seed": 42,
      "min_frac_pos": 0.75
    },
    "n_entities": 1080,
    "n_months": 72,
    "joint": {
      "n_rows": 59400,
      "n_entities_with_rows": 1080,
      "events_adj": 9048,
      "events_yoy": 11,
      "adjacent": {
        "rates_by_month": {
          "1": 0.143333,
          "2": 0.130185,
          "3": 0.136852,
          "4": 0.144259,
          "5": 0.156481,
          "6": 0.173519,
          "7": 0.166898,
          "8": 0.16088,
          "9": 0.164352,
          "10": 0.163889,
          "11": 0.148611,
          "12": 0.147222
        },
        "cv": 0.08307217318681281,
        "range_pp": 4.333333333333334,
        "ratio_raw": 1.332859174964438,
        "ratio_smoothed": 1.3326226012793176,
        "months_observed": 12
      },
      "yoy": {
        "rates_by_month": {
          "1": 0.0,
          "2": 0.0,
          "3": 0.000185,
          "4": 0.000185,
          "5": 0.00037,
          "6": 0.00037,
          "7": 0.0,
          "8": 0.0,
          "9": 0.000231,
          "10": 0.000694,
          "11": 0.000231,
          "12": 0.0
        },
        "cv": 1.083556241017003,
        "range_pp": 0.06944444444444445,
        "ratio_raw": null,
        "ratio_smoothed": 8.74959500115714,
        "months_observed": 12
      },
      "cv_adj": 0.08307217318681281,
      "cv_yoy": 1.083556241017003,
      "cv_gap_ci95": [
        -2.03,
        -0.9236
      ],
      "p_cv_adj_gt_yoy": 0.0,
      "fp_share": 0.9993368700265252,
      "fp_share_ci95": [
        0.9987,
        0.9999
      ],
      "fn_share": 0.45454545454545453,
      "fn_share_ci95": [
        0.1429,
        0.7778
      ]
    },
    "adjacent_full_set": {
      "n_rows": 65880,
      "rates_by_month": {
        "1": 0.143333,
        "2": 0.130185,
        "3": 0.136852,
        "4": 0.144259,
        "5": 0.156481,
        "6": 0.173765,
        "7": 0.167593,
        "8": 0.161481,
        "9": 0.162593,
        "10": 0.164074,
        "11": 0.150741,
        "12": 0.147222
      },
      "cv": 0.08281360180669241,
      "range_pp": 4.358024691358025,
      "ratio_raw": 1.334755808440019,
      "ratio_smoothed": 1.334440610227238,
      "months_observed": 12
    },
    "growth_joint": {
      "adjacent": {
        "rates_by_month": {
          "1": 0.315741,
          "2": 0.316852,
          "3": 0.317778,
          "4": 0.315556,
          "5": 0.304815,
          "6": 0.289259,
          "7": 0.282407,
          "8": 0.271759,
          "9": 0.266204,
          "10": 0.283102,
          "11": 0.293056,
          "12": 0.302037
        },
        "cv": 0.05899170955492692,
        "range_pp": 5.157407407407405,
        "ratio_raw": 1.1937391304347824,
        "ratio_smoothed": 1.1936232614543911,
        "months_observed": 12
      },
      "yoy": {
        "rates_by_month": {
          "1": 0.013704,
          "2": 0.014815,
          "3": 0.017037,
          "4": 0.015185,
          "5": 0.015185,
          "6": 0.019444,
          "7": 0.01412,
          "8": 0.016204,
          "9": 0.015509,
          "10": 0.016204,
          "11": 0.019444,
          "12": 0.016667
        },
        "cv": 0.10876514779588221,
        "range_pp": 0.5740740740740741,
        "ratio_raw": 1.4189189189189189,
        "ratio_smoothed": 1.4177196118845223,
        "months_observed": 12
      },
      "fp_share": 0.979331375649424
    }
  },
  "recall_injected_declines": {
    "adj": 0.82,
    "yoy": 0.905
  },
  "recall_by_dose": {
    "0.0": {
      "adj": 0.925,
      "yoy": 0.875
    },
    "0.2": {
      "adj": 0.75,
      "yoy": 0.975
    },
    "0.4": {
      "adj": 0.75,
      "yoy": 0.9
    },
    "0.6": {
      "adj": 0.75,
      "yoy": 0.9
    },
    "0.8": {
      "adj": 0.925,
      "yoy": 0.875
    }
  },
  "preregistered_bar3_checks": {
    "adj_fp_strictly_increasing": true,
    "yoy_le_quarter_of_adj_at_strong_doses": true,
    "negative_control_gap_a0": 0.0002,
    "recall_yoy_ge_09x_adj": true
  }
}

==> anc/output/e36_m5_seasonal_label_confound_20260725T104144Z.json <==
{
  "provenance": {
    "run_id": "20260725T104144Z",
    "seed": 42,
    "git_sha": "6ef65c6",
    "git_describe": "6ef65c6-dirty",
    "dirty": true,
    "libraries": {
      "python": "3.12.10",
      "platform": "Windows-11-10.0.26200-SP0",
      "numpy": "2.4.4",
      "pandas": "2.3.3",
      "scipy": "1.15.3",
      "lightgbm": "4.6.0",
      "xgboost": "3.0.5",
      "catboost": "1.2.10",
      "statsmodels": "0.14.5",
      "matplotlib": "3.10.9",
      "datasetsforecast": "1.0.1"
    },
    "config": {
      "experiment": "E36_seasonal_label_confound_m5",
      "max_items": 2000,
      "dense_threshold": 0.9,
      "weighting": "volume_units_not_revenue (E31 precedent)",
      "months": [
        "2011-02-01",
        "2016-05-01"
      ]
    }
  },
  "store_dept": {
    "primary": {
      "config": {
        "k": 6,
        "cut": 0.5,
        "gcut": 1.5,
        "n_boot": 1000,
        "seed": 42,
        "min_frac_pos": 0.75
      },
      "n_entities": 70,
      "n_months": 64,
      "joint": {
        "n_rows": 3290,
        "n_entities_with_rows": 70,
        "events_adj": 0,
        "events_yoy": 0,
        "adjacent": {
          "rates_by_month": {
            "1": 0.0,
            "2": 0.0,
            "3": 0.0,
            "4": 0.0,
            "5": 0.0,
            "6": 0.0,
            "7": 0.0,
            "8": 0.0,
            "9": 0.0,
            "10": 0.0,
            "11": 0.0,
            "12": 0.0
          },
          "cv": null,
          "range_pp": 0.0,
          "ratio_raw": null,
          "ratio_smoothed": 1.3317535545023698,
          "months_observed": 12
        },
        "yoy": {
          "rates_by_month": {
            "1": 0.0,
            "2": 0.0,
            "3": 0.0,
            "4": 0.0,
            "5": 0.0,
            "6": 0.0,
            "7": 0.0,
            "8": 0.0,
            "9": 0.0,
            "10": 0.0,
            "11": 0.0,
            "12": 0.0
          },
          "cv": null,
          "range_pp": 0.0,
          "ratio_raw": null,
          "ratio_smoothed": 1.3317535545023698,
          "months_observed": 12
        },
        "cv_adj": null,
        "cv_yoy": null,
        "cv_gap_ci95": null,
        "p_cv_adj_gt_yoy": null,
        "fp_share": null,
        "fp_share_ci95": null,
        "fn_share": null,
        "fn_share_ci95": null
      },
      "adjacent_full_set": {
        "n_rows": 3710,
        "rates_by_month": {
          "1": 0.0,
          "2": 0.0,
          "3": 0.0,
          "4": 0.0,
          "5": 0.0,
          "6": 0.0,
          "7": 0.0,
          "8": 0.0,
          "9": 0.0,
          "10": 0.0,
          "11": 0.0,
          "12": 0.0
        },
        "cv": null,
        "range_pp": 0.0,
        "ratio_raw": null,
        "ratio_smoothed": 1.2491103202846974,
        "months_observed": 12
      },
      "growth_joint": {
        "adjacent": {
          "rates_by_month": {
            "1": 0.025,
            "2": 0.017857,
            "3": 0.014286,
            "4": 0.032143,
            "5": 0.039286,
            "6": 0.046429,
            "7": 0.053571,
            "8": 0.042857,
            "9": 0.042857,
            "10": 0.014286,
            "11": 0.003571,
            "12": 0.004762
          },
          "cv": 0.5820314671909583,
          "range_pp": 5.0,
          "ratio_raw": 15.0,
          "ratio_smoothed": 10.333333333333334,
          "months_observed": 12
        },
        "yoy": {
          "rates_by_month": {
            "1": 0.092857,
            "2": 0.103571,
            "3": 0.085714,
            "4": 0.089286,
            "5": 0.110714,
            "6": 0.110714,
            "7": 0.114286,
            "8": 0.082143,
            "9": 0.078571,
            "10": 0.078571,
            "11": 0.078571,
            "12": 0.07619
          },
          "cv": 0.14974826697622012,
          "range_pp": 3.8095238095238084,
          "ratio_raw": 1.4999999999999998,
          "ratio_smoothed": 1.4790251267119594,
          "months_observed": 12
        },
        "fp_share": 0.2127659574468085
      }
    },
    "sensitivity": {
      "k6_cut0.4": {
        "n_rows": 3290,
        "n_entities_with_rows": 70,
        "events_adj": 0,
        "events_yoy": 0,
        "adjacent": {
          "rates_by_month": {
            "1": 0.0,
            "2": 0.0,
            "3": 0.0,
            "4": 0.0,
            "5": 0.0,
            "6": 0.0,
            "7": 0.0,
            "8": 0.0,
            "9": 0.0,
            "10": 0.0,
            "11": 0.0,
            "12": 0.0
          },
          "cv": null,
          "range_pp": 0.0,
          "ratio_raw": null,
          "ratio_smoothed": 1.3317535545023698,
          "months_observed": 12
        },
        "yoy": {
          "rates_by_month": {
            "1": 0.0,
            "2": 0.0,
            "3": 0.0,
            "4": 0.0,
            "5": 0.0,
            "6": 0.0,
            "7": 0.0,
            "8": 0.0,
            "9": 0.0,
            "10": 0.0,
            "11": 0.0,
            "12": 0.0
          },
          "cv": null,
          "range_pp": 0.0,
          "ratio_raw": null,
          "ratio_smoothed": 1.3317535545023698,
          "months_observed": 12
        },
        "cv_adj": null,
        "cv_yoy": null,
        "cv_gap_ci95": null,
        "p_cv_adj_gt_yoy": null,
        "fp_share": null,
        "fp_share_ci95": null,
        "fn_share": null,
        "fn_share_ci95": null
      },
      "k6_cut0.6": {
        "n_rows": 3290,
        "n_entities_with_rows": 70,
        "events_adj": 0,
        "events_yoy": 0,
        "adjacent": {
          "rates_by_month": {
            "1": 0.0,
            "2": 0.0,
            "3": 0.0,
            "4": 0.0,
            "5": 0.0,
            "6": 0.0,
            "7": 0.0,
            "8": 0.0,
            "9": 0.0,
            "10": 0.0,
            "11": 0.0,
            "12": 0.0
          },
          "cv": null,
          "range_pp": 0.0,
          "ratio_raw": null,
          "ratio_smoothed": 1.3317535545023698,
          "months_observed": 12
        },
        "yoy": {
          "rates_by_month": {
            "1": 0.0,
            "2": 0.0,
            "3": 0.0,
            "4": 0.0,
            "5": 0.0,
            "6": 0.0,
            "7": 0.0,
            "8": 0.0,
            "9": 0.0,
            "10": 0.0,
            "11": 0.0,
            "12": 0.0
          },
          "cv": null,
          "range_pp": 0.0,
          "ratio_raw": null,
          "ratio_smoothed": 1.3317535545023698,
          "months_observed": 12
        },
        "cv_adj": null,
        "cv_yoy": null,
        "cv_gap_ci95": null,
        "p_cv_adj_gt_yoy": null,
        "fp_share": null,
        "fp_share_ci95": null,
        "fn_share": null,
        "fn_share_ci95": null
      },
      "k3_cut0.5": {
        "n_rows": 3500,
        "n_entities_with_rows": 70,
        "events_adj": 0,
        "events_yoy": 0,
        "adjacent": {
          "rates_by_month": {
            "1": 0.0,
            "2": 0.0,
            "3": 0.0,
            "4": 0.0,
            "5": 0.0,
            "6": 0.0,
            "7": 0.0,
            "8": 0.0,
            "9": 0.0,
            "10": 0.0,
            "11": 0.0,
            "12": 0.0
          },
          "cv": null,
          "range_pp": 0.0,
          "ratio_raw": null,
          "ratio_smoothed": 1.2491103202846974,
          "months_observed": 12
        },
        "yoy": {
          "rates_by_month": {
            "1": 0.0,
            "2": 0.0,
            "3": 0.0,
            "4": 0.0,
            "5": 0.0,
            "6": 0.0,
            "7": 0.0,
            "8": 0.0,
            "9": 0.0,
            "10": 0.0,
            "11": 0.0,
            "12": 0.0
          },
          "cv": null,
          "range_pp": 0.0,
          "ratio_raw": null,
          "ratio_smoothed": 1.2491103202846974,
          "months_observed": 12
        },
        "cv_adj": null,
        "cv_yoy": null,
        "cv_gap_ci95": null,
        "p_cv_adj_gt_yoy": null,
        "fp_share": null,
        "fp_share_ci95": null,
        "fn_share": null,
        "fn_share_ci95": null
      }
    },
    "seasonal_strength_terciles": [
      {
        "tercile": 1,
        "n": 24,
        "strength_range": [
          0.19,
          0.428
        ],
        "cv_adj": null,
        "cv_yoy": null,
        "fp_share": null,
        "events_adj": 0
      },
      {
        "tercile": 2,
        "n": 23,
        "strength_range": [
          0.43,
          0.604
        ],
        "cv_adj": null,
        "cv_yoy": null,
        "fp_share": null,
        "events_adj": 0
      },
      {
        "tercile": 3,
        "n": 23,
        "strength_range": [
          0.605,
          0.815
        ],
        "cv_adj": null,
        "cv_yoy": null,
        "fp_share": null,
        "events_adj": 0
      }
    ]
  },
  "top_items": {
    "primary": {
      "config": {
        "k": 6,
        "cut": 0.5,
        "gcut": 1.5,
        "n_boot": 1000,
        "seed": 42,
        "min_frac_pos": 0.75
      },
      "n_entities": 2000,
      "n_months": 64,
      "joint": {
        "n_rows": 84742,
        "n_entities_with_rows": 2000,
        "events_adj": 5402,
        "events_yoy": 7264,
        "adjacent": {
          "rates_by_month": {
            "1": 0.046991,
            "2": 0.043951,
            "3": 0.048593,
            "4": 0.053819,
            "5": 0.055307,
            "6": 0.061052,
            "7": 0.074526,
            "8": 0.091762,
            "9": 0.088053,
            "10": 0.08008,
            "11": 0.062768,
            "12": 0.051834
          },
          "cv": 0.2491312796142413,
          "range_pp": 4.781078419238765,
          "ratio_raw": 2.087812141966866,
          "ratio_smoothed": 2.085995351675371,
          "months_observed": 12
        },
        "yoy": {
          "rates_by_month": {
            "1": 0.086149,
            "2": 0.088046,
            "3": 0.08923,
            "4": 0.086335,
            "5": 0.084916,
            "6": 0.086999,
            "7": 0.089071,
            "8": 0.08845,
            "9": 0.088997,
            "10": 0.08048,
            "11": 0.074839,
            "12": 0.085782
          },
          "cv": 0.04709494398894959,
          "range_pp": 1.439083906250191,
          "ratio_raw": 1.192290494713287,
          "ratio_smoothed": 1.1921620214680633,
          "months_observed": 12
        },
        "cv_adj": 0.2491312796142413,
        "cv_yoy": 0.04709494398894959,
        "cv_gap_ci95": [
          0.1433,
          0.2464
        ],
        "p_cv_adj_gt_yoy": 1.0,
        "fp_share": 0.3674564975934839,
        "fp_share_ci95": [
          0.344,
          0.3892
        ],
        "fn_share": 0.5295980176211453,
        "fn_share_ci95": [
          0.5127,
          0.5456
        ]
      },
      "adjacent_full_set": {
        "n_rows": 92490,
        "rates_by_month": {
          "1": 0.046991,
          "2": 0.043951,
          "3": 0.048593,
          "4": 0.053819,
          "5": 0.055307,
          "6": 0.061052,
          "7": 0.070074,
          "8": 0.08809,
          "9": 0.085416,
          "10": 0.079473,
          "11": 0.063271,
          "12": 0.05104
        },
        "cv": 0.23478590398583635,
        "range_pp": 4.4138880102989235,
        "ratio_raw": 2.0042673534833217,
        "ratio_smoothed": 2.002393862576324,
        "months_observed": 12
      },
      "growth_joint": {
        "adjacent": {
          "rates_by_month": {
            "1": 0.128934,
            "2": 0.162634,
            "3": 0.163825,
            "4": 0.156552,
            "5": 0.134358,
            "6": 0.1024,
            "7": 0.090179,
            "8": 0.081137,
            "9": 0.087244,
            "10": 0.088341,
            "11": 0.087044,
            "12": 0.099471
          },
          "cv": 0.2672938796130364,
          "range_pp": 8.268792805387363,
          "ratio_raw": 2.0191146506911943,
          "ratio_smoothed": 2.018265753986498,
          "months_observed": 12
        },
        "yoy": {
          "rates_by_month": {
            "1": 0.157941,
            "2": 0.154044,
            "3": 0.153169,
            "4": 0.153048,
            "5": 0.14176,
            "6": 0.139031,
            "7": 0.140601,
            "8": 0.133159,
            "9": 0.146845,
            "10": 0.147901,
            "11": 0.14324,
            "12": 0.132323
          },
          "cv": 0.05483405778582532,
          "range_pp": 2.5617119938863424,
          "ratio_raw": 1.1935947588207347,
          "ratio_smoothed": 1.1933645249855687,
          "months_observed": 12
        },
        "fp_share": 0.5951940850277264
      }
    },
    "sensitivity": {
      "k6_cut0.4": {
        "n_rows": 84742,
        "n_entities_with_rows": 2000,
        "events_adj": 3150,
        "events_yoy": 4202,
        "adjacent": {
          "rates_by_month": {
            "1": 0.027266,
            "2": 0.02534,
            "3": 0.025433,
            "4": 0.033917,
            "5": 0.034358,
            "6": 0.040377,
            "7": 0.045713,
            "8": 0.053539,
            "9": 0.049488,
            "10": 0.043704,
            "11": 0.032591,
            "12": 0.03121
          },
          "cv": 0.24676915008901146,
          "range_pp": 2.81993812955851,
          "ratio_raw": 2.112839990676056,
          "ratio_smoothed": 2.109614308366757,
          "months_observed": 12
        },
        "yoy": {
          "rates_by_month": {
            "1": 0.047861,
            "2": 0.046528,
            "3": 0.052288,
            "4": 0.049194,
            "5": 0.048743,
            "6": 0.053559,
            "7": 0.05624,
            "8": 0.052987,
            "9": 0.052319,
            "10": 0.046236,
            "11": 0.040102,
            "12": 0.049097
          },
          "cv": 0.0825212325882947,
          "range_pp": 1.6138545189821565,
          "ratio_raw": 1.402438103462574,
          "ratio_smoothed": 1.4018148900059657,
          "months_observed": 12
        },
        "cv_adj": 0.24676915008901146,
        "cv_yoy": 0.0825212325882947,
        "cv_gap_ci95": [
          0.1047,
          0.22
        ],
        "p_cv_adj_gt_yoy": 1.0,
        "fp_share": 0.326031746031746,
        "fp_share_ci95": [
          0.2987,
          0.3526
        ],
        "fn_share": 0.49476439790575916,
        "fn_share_ci95": [
          0.4746,
          0.515
        ]
      },
      "k6_cut0.6": {
        "n_rows": 84742,
        "n_entities_with_rows": 2000,
        "events_adj": 9162,
        "events_yoy": 11900,
        "adjacent": {
          "rates_by_month": {
            "1": 0.081363,
            "2": 0.077452,
            "3": 0.085251,
            "4": 0.085354,
            "5": 0.09162,
            "6": 0.102678,
            "7": 0.12287,
            "8": 0.152615,
            "9": 0.148463,
            "10": 0.136842,
            "11": 0.11132,
            "12": 0.091988
          },
          "cv": 0.23926893855584597,
          "range_pp": 7.5163192944648,
          "ratio_raw": 1.970452685246518,
          "ratio_smoothed": 1.969533417312306,
          "months_observed": 12
        },
        "yoy": {
          "rates_by_month": {
            "1": 0.141407,
            "2": 0.142162,
            "3": 0.146348,
            "4": 0.140855,
            "5": 0.137151,
            "6": 0.138893,
            "7": 0.141986,
            "8": 0.141852,
            "9": 0.14226,
            "10": 0.138974,
            "11": 0.127951,
            "12": 0.147655
          },
          "cv": 0.033710273681358593,
          "range_pp": 1.970403773440066,
          "ratio_raw": 1.1539971754168672,
          "ratio_smoothed": 1.1540496801550857,
          "months_observed": 12
        },
        "cv_adj": 0.23926893855584597,
        "cv_yoy": 0.033710273681358593,
        "cv_gap_ci95": [
          0.1612,
          0.2399
        ],
        "p_cv_adj_gt_yoy": 1.0,
        "fp_share": 0.3769919231608819,
        "fp_share_ci95": [
          0.3596,
          0.3929
        ],
        "fn_share": 0.5203361344537815,
        "fn_share_ci95": [
          0.5074,
          0.5326
        ]
      },
      "k3_cut0.5": {
        "n_rows": 89661,
        "n_entities_with_rows": 2000,
        "events_adj": 6090,
        "events_yoy": 9523,
        "adjacent": {
          "rates_by_month": {
            "1": 0.051431,
            "2": 0.046263,
            "3": 0.056774,
            "4": 0.056324,
            "5": 0.054461,
            "6": 0.068121,
            "7": 0.075661,
            "8": 0.101488,
            "9": 0.119564,
            "10": 0.088279,
            "11": 0.057081,
            "12": 0.047728
          },
          "cv": 0.3251171501650362,
          "range_pp": 7.330077207243771,
          "ratio_raw": 2.584438099979408,
          "ratio_smoothed": 2.5827223334113856,
          "months_observed": 12
        },
        "yoy": {
          "rates_by_month": {
            "1": 0.105257,
            "2": 0.10018,
            "3": 0.115125,
            "4": 0.107657,
            "5": 0.107233,
            "6": 0.111064,
            "7": 0.111266,
            "8": 0.107327,
            "9": 0.113213,
            "10": 0.102743,
            "11": 0.096984,
            "12": 0.098962
          },
          "cv": 0.05207138414761583,
          "range_pp": 1.814181486216497,
          "ratio_raw": 1.1870605819748754,
          "ratio_smoothed": 1.186962367739667,
          "months_observed": 12
        },
        "cv_adj": 0.3251171501650362,
        "cv_yoy": 0.05207138414761583,
        "cv_gap_ci95": [
          0.2233,
          0.3134
        ],
        "p_cv_adj_gt_yoy": 1.0,
        "fp_share": 0.37126436781609196,
        "fp_share_ci95": [
          0.3526,
          0.3893
        ],
        "fn_share": 0.597920823269978,
        "fn_share_ci95": [
          0.5849,
          0.6105
        ]
      }
    },
    "seasonal_strength_terciles": [
      {
        "tercile": 1,
        "n": 667,
        "strength_range": [
          0.037,
          0.214
        ],
        "cv_adj": 0.18105802804832616,
        "cv_yoy": 0.1008966150140977,
        "fp_share": 0.31170212765957445,
        "events_adj": 1880
      },
      {
        "tercile": 2,
        "n": 666,
        "strength_range": [
          0.215,
          0.302
        ],
        "cv_adj": 0.20800093818713672,
        "cv_yoy": 0.08212775455961377,
        "fp_share": 0.30134680134680136,
        "events_adj": 1782
      },
      {
        "tercile": 3,
        "n": 667,
        "strength_range": [
          0.302,
          0.918
        ],
        "cv_adj": 0.5175879015161494,
        "cv_yoy": 0.11264598498435843,
        "fp_share": 0.4954022988505747,
        "events_adj": 1740
      }
    ]
  }
}

==> anc/output/e37_tourism_seasonal_label_confound_20260725T103854Z.json <==
{
  "provenance": {
    "run_id": "20260725T103854Z",
    "seed": 42,
    "git_sha": "6ef65c6",
    "git_describe": "6ef65c6-dirty",
    "dirty": true,
    "libraries": {
      "python": "3.12.10",
      "platform": "Windows-11-10.0.26200-SP0",
      "numpy": "2.4.4",
      "pandas": "2.3.3",
      "scipy": "1.15.3",
      "lightgbm": "4.6.0",
      "xgboost": "3.0.5",
      "catboost": "1.2.10",
      "statsmodels": "0.14.5",
      "matplotlib": "3.10.9",
      "datasetsforecast": "1.0.1"
    },
    "config": {
      "experiment": "E37_seasonal_label_confound_tourism",
      "max_series": "all",
      "months": [
        "1998-01-01",
        "2016-12-01"
      ]
    }
  },
  "tourism_bottom": {
    "primary": {
      "config": {
        "k": 6,
        "cut": 0.5,
        "gcut": 1.5,
        "n_boot": 1000,
        "seed": 42,
        "min_frac_pos": 0.75
      },
      "n_entities": 304,
      "n_months": 228,
      "joint": {
        "n_rows": 47503,
        "n_entities_with_rows": 274,
        "events_adj": 5758,
        "events_yoy": 3959,
        "adjacent": {
          "rates_by_month": {
            "1": 0.116193,
            "2": 0.108148,
            "3": 0.131651,
            "4": 0.151335,
            "5": 0.144475,
            "6": 0.124201,
            "7": 0.064355,
            "8": 0.090909,
            "9": 0.118923,
            "10": 0.139244,
            "11": 0.141524,
            "12": 0.120138
          },
          "cv": 0.19476671399778533,
          "range_pp": 8.69801762955792,
          "ratio_raw": 2.35156543329498,
          "ratio_smoothed": 2.34872954214174,
          "months_observed": 12
        },
        "yoy": {
          "rates_by_month": {
            "1": 0.083066,
            "2": 0.079012,
            "3": 0.071517,
            "4": 0.072948,
            "5": 0.074329,
            "6": 0.083128,
            "7": 0.083005,
            "8": 0.091697,
            "9": 0.090434,
            "10": 0.092568,
            "11": 0.094349,
            "12": 0.085918
          },
          "cv": 0.09020980131765319,
          "range_pp": 2.2832452586493885,
          "ratio_raw": 1.3192593110796602,
          "ratio_smoothed": 1.3187743609918003,
          "months_observed": 12
        },
        "cv_adj": 0.19476671399778533,
        "cv_yoy": 0.09020980131765319,
        "cv_gap_ci95": [
          0.0536,
          0.1732
        ],
        "p_cv_adj_gt_yoy": 1.0,
        "fp_share": 0.6872177839527613,
        "fp_share_ci95": [
          0.6537,
          0.7183
        ],
        "fn_share": 0.5450871432179843,
        "fn_share_ci95": [
          0.5205,
          0.5672
        ]
      },
      "adjacent_full_set": {
        "n_rows": 48760,
        "rates_by_month": {
          "1": 0.116193,
          "2": 0.108148,
          "3": 0.131651,
          "4": 0.151335,
          "5": 0.144475,
          "6": 0.124883,
          "7": 0.064042,
          "8": 0.090254,
          "9": 0.11788,
          "10": 0.138016,
          "11": 0.140537,
          "12": 0.120138
        },
        "cv": 0.1952626188480813,
        "range_pp": 8.729344763051241,
        "ratio_raw": 2.363068503273332,
        "ratio_smoothed": 2.3604113912657363,
        "months_observed": 12
      },
      "growth_joint": {
        "adjacent": {
          "rates_by_month": {
            "1": 0.124598,
            "2": 0.16963,
            "3": 0.196733,
            "4": 0.220326,
            "5": 0.225203,
            "6": 0.200689,
            "7": 0.249803,
            "8": 0.235155,
            "9": 0.257449,
            "10": 0.283703,
            "11": 0.27268,
            "12": 0.235844
          },
          "cv": 0.19274545446645516,
          "range_pp": 15.910446847154649,
          "ratio_raw": 2.2769396328718363,
          "ratio_smoothed": 2.275697554129622,
          "months_observed": 12
        },
        "yoy": {
          "rates_by_month": {
            "1": 0.163164,
            "2": 0.159012,
            "3": 0.153922,
            "4": 0.160237,
            "5": 0.156781,
            "6": 0.165027,
            "7": 0.167061,
            "8": 0.166579,
            "9": 0.173288,
            "10": 0.167145,
            "11": 0.17522,
            "12": 0.167405
          },
          "cv": 0.03680430959407879,
          "range_pp": 2.1298024948785077,
          "ratio_raw": 1.1383686797717694,
          "ratio_smoothed": 1.138282281757244,
          "months_observed": 12
        },
        "fp_share": 0.6618582139128785
      }
    },
    "sensitivity": {
      "k6_cut0.4": {
        "n_rows": 47503,
        "n_entities_with_rows": 274,
        "events_adj": 3431,
        "events_yoy": 2391,
        "adjacent": {
          "rates_by_month": {
            "1": 0.065266,
            "2": 0.053333,
            "3": 0.069785,
            "4": 0.085559,
            "5": 0.080236,
            "6": 0.073537,
            "7": 0.041502,
            "8": 0.054913,
            "9": 0.079195,
            "10": 0.097262,
            "11": 0.095127,
            "12": 0.070901
          },
          "cv": 0.22256695590194728,
          "range_pp": 5.575956457071976,
          "ratio_raw": 2.3435231792451274,
          "ratio_smoothed": 2.339266388818532,
          "months_observed": 12
        },
        "yoy": {
          "rates_by_month": {
            "1": 0.047466,
            "2": 0.048889,
            "3": 0.044791,
            "4": 0.043027,
            "5": 0.045779,
            "6": 0.051648,
            "7": 0.050433,
            "8": 0.052286,
            "9": 0.056456,
            "10": 0.056584,
            "11": 0.056506,
            "12": 0.051206
          },
          "cv": 0.08795664050447001,
          "range_pp": 1.3557387640775458,
          "ratio_raw": 1.3150923886166435,
          "ratio_smoothed": 1.3143279920882245,
          "months_observed": 12
        },
        "cv_adj": 0.22256695590194728,
        "cv_yoy": 0.08795664050447001,
        "cv_gap_ci95": [
          0.0672,
          0.2007
        ],
        "p_cv_adj_gt_yoy": 1.0,
        "fp_share": 0.7149519090644127,
        "fp_share_ci95": [
          0.6777,
          0.749
        ],
        "fn_share": 0.5909661229611042,
        "fn_share_ci95": [
          0.5587,
          0.621
        ]
      },
      "k6_cut0.6": {
        "n_rows": 47503,
        "n_entities_with_rows": 274,
        "events_adj": 8910,
        "events_yoy": 6152,
        "adjacent": {
          "rates_by_month": {
            "1": 0.195303,
            "2": 0.192593,
            "3": 0.217025,
            "4": 0.237883,
            "5": 0.224711,
            "6": 0.198475,
            "7": 0.096927,
            "8": 0.138728,
            "9": 0.170936,
            "10": 0.192177,
            "11": 0.195697,
            "12": 0.181684
          },
          "cv": 0.1952847914576694,
          "range_pp": 14.095656992935861,
          "ratio_raw": 2.4542592458565538,
          "ratio_smoothed": 2.452249808062544,
          "months_observed": 12
        },
        "yoy": {
          "rates_by_month": {
            "1": 0.12979,
            "2": 0.124444,
            "3": 0.117793,
            "4": 0.116963,
            "5": 0.118878,
            "6": 0.12666,
            "7": 0.129761,
            "8": 0.134262,
            "9": 0.135128,
            "10": 0.143155,
            "11": 0.142302,
            "12": 0.136878
          },
          "cv": 0.06677450607229787,
          "range_pp": 2.619174736309979,
          "ratio_raw": 1.2239311339035424,
          "ratio_smoothed": 1.223735730967558,
          "months_observed": 12
        },
        "cv_adj": 0.1952847914576694,
        "cv_yoy": 0.06677450607229787,
        "cv_gap_ci95": [
          0.0771,
          0.1993
        ],
        "p_cv_adj_gt_yoy": 1.0,
        "fp_share": 0.6621773288439955,
        "fp_share_ci95": [
          0.6301,
          0.6923
        ],
        "fn_share": 0.5107282184655396,
        "fn_share_ci95": [
          0.4918,
          0.528
        ]
      },
      "k3_cut0.5": {
        "n_rows": 48208,
        "n_entities_with_rows": 274,
        "events_adj": 8011,
        "events_yoy": 6334,
        "adjacent": {
          "rates_by_month": {
            "1": 0.213066,
            "2": 0.172968,
            "3": 0.18846,
            "4": 0.152228,
            "5": 0.172533,
            "6": 0.154774,
            "7": 0.117749,
            "8": 0.122283,
            "9": 0.160315,
            "10": 0.177146,
            "11": 0.200726,
            "12": 0.164286
          },
          "cv": 0.162111304682894,
          "range_pp": 9.53173687305709,
          "ratio_raw": 1.8094982405189575,
          "ratio_smoothed": 1.8086520850442087,
          "months_observed": 12
        },
        "yoy": {
          "rates_by_month": {
            "1": 0.141302,
            "2": 0.133679,
            "3": 0.120604,
            "4": 0.118812,
            "5": 0.128476,
            "6": 0.12623,
            "7": 0.121451,
            "8": 0.119812,
            "9": 0.12835,
            "10": 0.143752,
            "11": 0.149378,
            "12": 0.146305
          },
          "cv": 0.08076555716213984,
          "range_pp": 3.056571217287704,
          "ratio_raw": 1.2572614107883817,
          "ratio_smoothed": 1.2570285198445896,
          "months_observed": 12
        },
        "cv_adj": 0.162111304682894,
        "cv_yoy": 0.08076555716213984,
        "cv_gap_ci95": [
          0.0517,
          0.1247
        ],
        "p_cv_adj_gt_yoy": 1.0,
        "fp_share": 0.5974285357633254,
        "fp_share_ci95": [
          0.5719,
          0.6212
        ],
        "fn_share": 0.4908430691506157,
        "fn_share_ci95": [
          0.4731,
          0.5074
        ]
      }
    },
    "seasonal_strength_terciles": [
      {
        "tercile": 1,
        "n": 102,
        "strength_range": [
          0.018,
          0.084
        ],
        "cv_adj": 0.11746290411554659,
        "cv_yoy": 0.09710327981576455,
        "fp_share": 0.5331360946745562,
        "events_adj": 1690
      },
      {
        "tercile": 2,
        "n": 101,
        "strength_range": [
          0.085,
          0.251
        ],
        "cv_adj": 0.13416937782360794,
        "cv_yoy": 0.0557564252903091,
        "fp_share": 0.6043727225403436,
        "events_adj": 1921
      },
      {
        "tercile": 3,
        "n": 101,
        "strength_range": [
          0.252,
          0.851
        ],
        "cv_adj": 0.4556429993541074,
        "cv_yoy": 0.2800724491014337,
        "fp_share": 0.8826269212855147,
        "events_adj": 2147
      }
    ]
  }
}

==> anc/output/e38_online_retail_seasonal_label_confound_20260725T104018Z.json <==
{
  "provenance": {
    "run_id": "20260725T104018Z",
    "seed": 42,
    "git_sha": "6ef65c6",
    "git_describe": "6ef65c6-dirty",
    "dirty": true,
    "libraries": {
      "python": "3.12.10",
      "platform": "Windows-11-10.0.26200-SP0",
      "numpy": "2.4.4",
      "pandas": "2.3.3",
      "scipy": "1.15.3",
      "lightgbm": "4.6.0",
      "xgboost": "3.0.5",
      "catboost": "1.2.10",
      "statsmodels": "0.14.5",
      "matplotlib": "3.10.9",
      "datasetsforecast": null
    },
    "config": {
      "experiment": "E38_seasonal_label_confound_online_retail_b2b",
      "max_customers": "all",
      "sheet_overlap_fix": "date_split_at_2010-12-01",
      "months": [
        "2009-12-01",
        "2011-11-01"
      ]
    }
  },
  "customers": {
    "primary": {
      "config": {
        "k": 6,
        "cut": 0.5,
        "gcut": 1.5,
        "n_boot": 1000,
        "seed": 42,
        "min_frac_pos": 0.75
      },
      "n_entities": 5850,
      "n_months": 24,
      "joint": {
        "n_rows": 1444,
        "n_entities_with_rows": 298,
        "events_adj": 383,
        "events_yoy": 366,
        "adjacent": {
          "rates_by_month": {
            "1": 0.346939,
            "2": 0.281553,
            "3": 0.22488,
            "4": 0.199029,
            "5": 0.088785,
            "6": null,
            "7": null,
            "8": null,
            "9": null,
            "10": null,
            "11": 0.32381,
            "12": 0.403941
          },
          "cv": 0.3657101740141291,
          "range_pp": 31.515583997053543,
          "ratio_raw": 4.549649987036557,
          "ratio_smoothed": 4.458898944193062,
          "months_observed": 7
        },
        "yoy": {
          "rates_by_month": {
            "1": 0.321429,
            "2": 0.252427,
            "3": 0.229665,
            "4": 0.179612,
            "5": 0.163551,
            "6": null,
            "7": null,
            "8": null,
            "9": null,
            "10": null,
            "11": 0.333333,
            "12": 0.300493
          },
          "cv": 0.2455657584838094,
          "range_pp": 16.978193146417446,
          "ratio_raw": 2.038095238095238,
          "ratio_smoothed": 2.0235631800280354,
          "months_observed": 7
        },
        "cv_adj": 0.3657101740141291,
        "cv_yoy": 0.2455657584838094,
        "cv_gap_ci95": [
          0.0334,
          0.2091
        ],
        "p_cv_adj_gt_yoy": 0.998,
        "fp_share": 0.3681462140992167,
        "fp_share_ci95": [
          0.2936,
          0.4467
        ],
        "fn_share": 0.33879781420765026,
        "fn_share_ci95": [
          0.272,
          0.404
        ]
      },
      "adjacent_full_set": {
        "n_rows": 2508,
        "rates_by_month": {
          "1": 0.346939,
          "2": 0.281553,
          "3": 0.22488,
          "4": 0.199029,
          "5": 0.146766,
          "6": 0.175325,
          "7": 0.1875,
          "8": 0.197861,
          "9": 0.204819,
          "10": 0.282759,
          "11": 0.32381,
          "12": 0.403941
        },
        "cv": 0.3051548538086453,
        "range_pp": 25.717471754527853,
        "ratio_raw": 2.7522751941220673,
        "ratio_smoothed": 2.7391250617894216,
        "months_observed": 12
      },
      "growth_joint": {
        "adjacent": {
          "rates_by_month": {
            "1": 0.061224,
            "2": 0.067961,
            "3": 0.057416,
            "4": 0.165049,
            "5": 0.242991,
            "6": null,
            "7": null,
            "8": null,
            "9": null,
            "10": null,
            "11": 0.061905,
            "12": 0.044335
          },
          "cv": 0.6916485822208691,
          "range_pp": 19.865567883614936,
          "ratio_raw": 5.480789200415368,
          "ratio_smoothed": 5.243574051407588,
          "months_observed": 7
        },
        "yoy": {
          "rates_by_month": {
            "1": 0.112245,
            "2": 0.092233,
            "3": 0.129187,
            "4": 0.150485,
            "5": 0.149533,
            "6": null,
            "7": null,
            "8": null,
            "9": null,
            "10": null,
            "11": 0.095238,
            "12": 0.1133
          },
          "cv": 0.18248284027734138,
          "range_pp": 5.825242718446601,
          "ratio_raw": 1.631578947368421,
          "ratio_smoothed": 1.6153846153846154,
          "months_observed": 7
        },
        "fp_share": 0.6712328767123288
      }
    },
    "sensitivity": {
      "k6_cut0.4": {
        "n_rows": 1444,
        "n_entities_with_rows": 298,
        "events_adj": 264,
        "events_yoy": 250,
        "adjacent": {
          "rates_by_month": {
            "1": 0.219388,
            "2": 0.184466,
            "3": 0.15311,
            "4": 0.121359,
            "5": 0.070093,
            "6": null,
            "7": null,
            "8": null,
            "9": null,
            "10": null,
            "11": 0.252381,
            "12": 0.285714
          },
          "cv": 0.37991148156330024,
          "range_pp": 21.562082777036046,
          "ratio_raw": 4.076190476190476,
          "ratio_smoothed": 3.9777039848197338,
          "months_observed": 7
        },
        "yoy": {
          "rates_by_month": {
            "1": 0.234694,
            "2": 0.174757,
            "3": 0.148325,
            "4": 0.131068,
            "5": 0.098131,
            "6": null,
            "7": null,
            "8": null,
            "9": null,
            "10": null,
            "11": 0.219048,
            "12": 0.211823
          },
          "cv": 0.26962136244479806,
          "range_pp": 13.65630364295251,
          "ratio_raw": 2.3916423712342083,
          "ratio_smoothed": 2.3604060913705585,
          "months_observed": 7
        },
        "cv_adj": 0.37991148156330024,
        "cv_yoy": 0.26962136244479806,
        "cv_gap_ci95": [
          0.0086,
          0.2118
        ],
        "p_cv_adj_gt_yoy": 0.985,
        "fp_share": 0.3522727272727273,
        "fp_share_ci95": [
          0.2719,
          0.4355
        ],
        "fn_share": 0.316,
        "fn_share_ci95": [
          0.2379,
          0.3955
        ]
      },
      "k6_cut0.6": {
        "n_rows": 1444,
        "n_entities_with_rows": 298,
        "events_adj": 514,
        "events_yoy": 482,
        "adjacent": {
          "rates_by_month": {
            "1": 0.464286,
            "2": 0.38835,
            "3": 0.325359,
            "4": 0.276699,
            "5": 0.126168,
            "6": null,
            "7": null,
            "8": null,
            "9": null,
            "10": null,
            "11": 0.428571,
            "12": 0.497537
          },
          "cv": 0.33053067795702795,
          "range_pp": 37.13687215137425,
          "ratio_raw": 3.943440977923737,
          "ratio_smoothed": 3.889928698752228,
          "months_observed": 7
        },
        "yoy": {
          "rates_by_month": {
            "1": 0.377551,
            "2": 0.339806,
            "3": 0.291866,
            "4": 0.271845,
            "5": 0.224299,
            "6": null,
            "7": null,
            "8": null,
            "9": null,
            "10": null,
            "11": 0.42381,
            "12": 0.413793
          },
          "cv": 0.20831896746513684,
          "range_pp": 19.951045838896306,
          "ratio_raw": 1.889484126984127,
          "ratio_smoothed": 1.880343968339278,
          "months_observed": 7
        },
        "cv_adj": 0.33053067795702795,
        "cv_yoy": 0.20831896746513684,
        "cv_gap_ci95": [
          0.0476,
          0.1933
        ],
        "p_cv_adj_gt_yoy": 0.999,
        "fp_share": 0.3404669260700389,
        "fp_share_ci95": [
          0.2762,
          0.4062
        ],
        "fn_share": 0.2966804979253112,
        "fn_share_ci95": [
          0.2444,
          0.3508
        ]
      },
      "k3_cut0.5": {
        "n_rows": 2069,
        "n_entities_with_rows": 339,
        "events_adj": 478,
        "events_yoy": 531,
        "adjacent": {
          "rates_by_month": {
            "1": 0.427835,
            "2": 0.226601,
            "3": 0.154229,
            "4": 0.131707,
            "5": 0.156398,
            "6": 0.122642,
            "7": 0.134259,
            "8": 0.116071,
            "9": null,
            "10": null,
            "11": 0.391089,
            "12": 0.487562
          },
          "cv": 0.5802700852938057,
          "range_pp": 37.149076048329775,
          "ratio_raw": 4.200535782625335,
          "ratio_smoothed": 4.140201756024659,
          "months_observed": 10
        },
        "yoy": {
          "rates_by_month": {
            "1": 0.360825,
            "2": 0.300493,
            "3": 0.258706,
            "4": 0.22439,
            "5": 0.236967,
            "6": 0.188679,
            "7": 0.180556,
            "8": 0.15625,
            "9": null,
            "10": null,
            "11": 0.351485,
            "12": 0.333333
          },
          "cv": 0.2714912823385686,
          "range_pp": 20.457474226804123,
          "ratio_raw": 2.3092783505154637,
          "ratio_smoothed": 2.2914409534127844,
          "months_observed": 10
        },
        "cv_adj": 0.5802700852938057,
        "cv_yoy": 0.2714912823385686,
        "cv_gap_ci95": [
          0.1952,
          0.4024
        ],
        "p_cv_adj_gt_yoy": 1.0,
        "fp_share": 0.37447698744769875,
        "fp_share_ci95": [
          0.3187,
          0.4292
        ],
        "fn_share": 0.4369114877589454,
        "fn_share_ci95": [
          0.3823,
          0.4854
        ]
      }
    }
  }
}

==> anc/output/e41_label_remedy_arms_deseason_k12_public_20260726T192858Z.json <==
{
  "provenance": {
    "run_id": "20260726T192858Z",
    "seed": 42,
    "git_sha": "158ba0a",
    "git_describe": "158ba0a-dirty",
    "dirty": true,
    "libraries": {
      "python": "3.12.10",
      "platform": "Windows-11-10.0.26200-SP0",
      "numpy": "2.4.4",
      "pandas": "2.3.3",
      "scipy": "1.15.3",
      "sklearn": "1.7.2",
      "lightgbm": "4.6.0",
      "xgboost": "3.0.5",
      "catboost": "1.2.10",
      "statsmodels": "0.14.5",
      "matplotlib": "3.10.9",
      "datasetsforecast": "1.0.1",
      "torch": "2.8.0+cu129",
      "tabfm": null
    },
    "config": {
      "experiment": "E41_deseasonalize_and_k12_remedy_arms_public",
      "arms": [
        "adj",
        "yoy",
        "des_ent",
        "des_pool",
        "k12"
      ],
      "k": 6,
      "cut": 0.5,
      "history_cost_months": {
        "adj": 12,
        "yoy": 18,
        "des_ent": 30,
        "des_pool": 18,
        "k12": 24
      },
      "note": "public-only packaged variant; the paper's production rows for these arms require the proprietary panel"
    }
  },
  "synthetic_strong_clean": {
    "n_entities": 1080,
    "n_months": 72,
    "adj": {
      "n_rows": 65880,
      "events": 10116,
      "cv": 0.08281360180669241,
      "ratio": 1.334755808440019,
      "first_valid_anchor": 5
    },
    "yoy": {
      "n_rows": 59400,
      "events": 11,
      "cv": 1.083556241017003,
      "ratio": null,
      "first_valid_anchor": 11
    },
    "des_ent": {
      "n_rows": 46440,
      "events": 3,
      "cv": 1.7320508075688774,
      "ratio": null,
      "first_valid_anchor": 23
    },
    "des_pool": {
      "n_rows": 59400,
      "events": 9429,
      "cv": 0.05712794023607793,
      "ratio": 1.231160572337043,
      "first_valid_anchor": 11
    },
    "k12": {
      "n_rows": 52920,
      "events": 0,
      "cv": null,
      "ratio": null,
      "first_valid_anchor": 11
    },
    "des_ent_on_joint": {
      "n_rows": 46440,
      "cv_arm": 1.7320508075688774,
      "cv_adj": 0.08149568436967501,
      "cv_yoy": 1.1254628677422756,
      "disagree_with_yoy": 1.0
    },
    "des_pool_on_joint": {
      "n_rows": 59400,
      "cv_arm": 0.05712794023607793,
      "cv_adj": 0.08307217318681281,
      "cv_yoy": 1.083556241017003,
      "disagree_with_yoy": 0.9993636652879414
    },
    "k12_on_joint": {
      "n_rows": 52920,
      "cv_arm": null,
      "cv_adj": 0.08522026071267068,
      "cv_yoy": 1.3471506281091268,
      "disagree_with_yoy": 0.0
    }
  },
  "synthetic_ground_truth": {
    "adj": {
      "fp_rate_clean": 0.09243,
      "recall_step_declines": 0.82
    },
    "yoy": {
      "fp_rate_clean": 0.00019,
      "recall_step_declines": 0.905
    },
    "des_ent": {
      "fp_rate_clean": 4e-05,
      "recall_step_declines": 0.9
    },
    "des_pool": {
      "fp_rate_clean": 0.09468,
      "recall_step_declines": 0.83
    },
    "k12": {
      "fp_rate_clean": 0.0,
      "recall_step_declines": 0.945
    }
  },
  "m5_top_items": {
    "n_entities": 2000,
    "n_months": 64,
    "adj": {
      "n_rows": 92490,
      "events": 5883,
      "cv": 0.23478590398583635,
      "ratio": 2.0042673534833217,
      "first_valid_anchor": 5
    },
    "yoy": {
      "n_rows": 84742,
      "events": 7264,
      "cv": 0.04709494398894959,
      "ratio": 1.192290494713287,
      "first_valid_anchor": 11
    },
    "des_ent": {
      "n_rows": 65476,
      "events": 3420,
      "cv": 0.15753090599907313,
      "ratio": 1.7830402371507044,
      "first_valid_anchor": 23
    },
    "des_pool": {
      "n_rows": 84742,
      "events": 4731,
      "cv": 0.21610837597933757,
      "ratio": 1.949354723914796,
      "first_valid_anchor": 11
    },
    "k12": {
      "n_rows": 72921,
      "events": 3945,
      "cv": 0.06972229402349737,
      "ratio": 1.2459298991541716,
      "first_valid_anchor": 11
    },
    "des_ent_on_joint": {
      "n_rows": 65476,
      "cv_arm": 0.15753090599907313,
      "cv_adj": 0.24592794239729368,
      "cv_yoy": 0.08752541119316949,
      "disagree_with_yoy": 0.28128654970760236
    },
    "des_pool_on_joint": {
      "n_rows": 84742,
      "cv_arm": 0.21610837597933757,
      "cv_adj": 0.2491312796142413,
      "cv_yoy": 0.04709494398894959,
      "disagree_with_yoy": 0.32107376875924754
    },
    "k12_on_joint": {
      "n_rows": 72921,
      "cv_arm": 0.06972229402349737,
      "cv_adj": 0.2833587169693793,
      "cv_yoy": 0.062106774545649834,
      "disagree_with_yoy": 0.26844106463878326
    }
  },
  "tourism_bottom": {
    "n_entities": 304,
    "n_months": 228,
    "adj": {
      "n_rows": 48760,
      "events": 5886,
      "cv": 0.1952626188480813,
      "ratio": 2.363068503273332,
      "first_valid_anchor": 5
    },
    "yoy": {
      "n_rows": 47503,
      "events": 3959,
      "cv": 0.09020980131765319,
      "ratio": 1.3192593110796602,
      "first_valid_anchor": 11
    },
    "des_ent": {
      "n_rows": 44618,
      "events": 2836,
      "cv": 0.08434029660419652,
      "ratio": 1.3066906762705084,
      "first_valid_anchor": 23
    },
    "des_pool": {
      "n_rows": 47503,
      "events": 5575,
      "cv": 0.185663423736046,
      "ratio": 1.740417903066271,
      "first_valid_anchor": 11
    },
    "k12": {
      "n_rows": 46071,
      "events": 2232,
      "cv": 0.049724735187315135,
      "ratio": 1.1577461117386394,
      "first_valid_anchor": 11
    },
    "des_ent_on_joint": {
      "n_rows": 44618,
      "cv_arm": 0.08434029660419652,
      "cv_adj": 0.1966685864555973,
      "cv_yoy": 0.10244457825183444,
      "disagree_with_yoy": 0.513046544428773
    },
    "des_pool_on_joint": {
      "n_rows": 47503,
      "cv_arm": 0.185663423736046,
      "cv_adj": 0.19476671399778533,
      "cv_yoy": 0.09020980131765319,
      "disagree_with_yoy": 0.6749775784753363
    },
    "k12_on_joint": {
      "n_rows": 46071,
      "cv_arm": 0.049724735187315135,
      "cv_adj": 0.1959803965803611,
      "cv_yoy": 0.08666939826168751,
      "disagree_with_yoy": 0.35080645161290325
    }
  }
}

==> anc/output/e42_common_referee_latent_truth_20260726T082348Z.json <==
{
  "provenance": {
    "run_id": "20260726T082348Z",
    "seed": 42,
    "git_sha": "958cf77",
    "git_describe": "958cf77-dirty",
    "dirty": true,
    "libraries": {
      "python": "3.12.10",
      "platform": "Windows-11-10.0.26200-SP0",
      "numpy": "2.4.4",
      "pandas": "2.3.3",
      "scipy": "1.15.3",
      "lightgbm": "4.6.0",
      "xgboost": "3.0.5",
      "catboost": "1.2.10",
      "statsmodels": "0.14.5",
      "matplotlib": "3.10.9",
      "datasetsforecast": null
    },
    "config": {
      "experiment": "E42_common_referee_latent_truth",
      "k": 6,
      "cut": 0.5,
      "truth_cut_grid": [
        0.6,
        0.7,
        0.8
      ],
      "ramp": {
        "mult": 0.4,
        "len_months": 12
      },
      "split": {
        "train_anchors": [
          24,
          47
        ],
        "test_anchors": [
          48,
          65
        ]
      },
      "learner": "LGBMClassifier(300, 0.05, 31, seed 42)"
    }
  },
  "arms": {
    "adj": {
      "test_rows": 36000,
      "roc_vs_onset_truth_0.6": 0.5304,
      "ap_vs_onset_truth_0.6": 0.0104,
      "onset_truth_prevalence_0.6": 0.0093,
      "roc_vs_onset_truth_0.7": 0.4958,
      "ap_vs_onset_truth_0.7": 0.0207,
      "onset_truth_prevalence_0.7": 0.0209,
      "roc_vs_onset_truth_0.8": 0.4996,
      "ap_vs_onset_truth_0.8": 0.0267,
      "onset_truth_prevalence_0.8": 0.0268,
      "roc_decline_in_progress": 0.4368,
      "ap_decline_in_progress": 0.016,
      "in_progress_positives": 559,
      "roc_vs_own_label": 0.9613,
      "own_label_prevalence": 0.1017
    },
    "yoy": {
      "test_rows": 36000,
      "roc_vs_onset_truth_0.6": 0.5363,
      "ap_vs_onset_truth_0.6": 0.0099,
      "onset_truth_prevalence_0.6": 0.0093,
      "roc_vs_onset_truth_0.7": 0.5961,
      "ap_vs_onset_truth_0.7": 0.0274,
      "onset_truth_prevalence_0.7": 0.0209,
      "roc_vs_onset_truth_0.8": 0.6403,
      "ap_vs_onset_truth_0.8": 0.0453,
      "onset_truth_prevalence_0.8": 0.0268,
      "roc_decline_in_progress": 0.7766,
      "ap_decline_in_progress": 0.1217,
      "in_progress_positives": 559,
      "roc_vs_own_label": 0.8785,
      "own_label_prevalence": 0.0324
    },
    "adj_month": {
      "test_rows": 36000,
      "roc_vs_onset_truth_0.6": 0.5242,
      "ap_vs_onset_truth_0.6": 0.0103,
      "onset_truth_prevalence_0.6": 0.0093,
      "roc_vs_onset_truth_0.7": 0.4926,
      "ap_vs_onset_truth_0.7": 0.0205,
      "onset_truth_prevalence_0.7": 0.0209,
      "roc_vs_onset_truth_0.8": 0.4961,
      "ap_vs_onset_truth_0.8": 0.0265,
      "onset_truth_prevalence_0.8": 0.0268,
      "roc_decline_in_progress": 0.4371,
      "ap_decline_in_progress": 0.016,
      "in_progress_positives": 559,
      "roc_vs_own_label": 0.9616,
      "own_label_prevalence": 0.1017
    }
  }
}

==> anc/output/e43_disagreement_decomposition_public_20260726T192912Z.json <==
{
  "provenance": {
    "run_id": "20260726T192912Z",
    "seed": 42,
    "git_sha": "158ba0a",
    "git_describe": "158ba0a-dirty",
    "dirty": true,
    "libraries": {
      "python": "3.12.10",
      "platform": "Windows-11-10.0.26200-SP0",
      "numpy": "2.4.4",
      "pandas": "2.3.3",
      "scipy": "1.15.3",
      "sklearn": "1.7.2",
      "lightgbm": "4.6.0",
      "xgboost": "3.0.5",
      "catboost": "1.2.10",
      "statsmodels": "0.14.5",
      "matplotlib": "3.10.9",
      "datasetsforecast": "1.0.1",
      "torch": "2.8.0+cu129",
      "tabfm": null
    },
    "config": {
      "experiment": "E43_disagreement_decomposition_public",
      "k": 6,
      "cut": 0.5,
      "bucket_rules": {
        "depressed_prior_year": "yoy_base <= 0.7 x 2y-back",
        "trailing_spike": "trail >= 1.3 x trail 1y-back",
        "seasonal_resolved": "des_ent label defined & silent"
      },
      "blind_spot_rule": "calendar-year totals down >=30% two years running",
      "note": "public-only packaged variant; the paper's production decomposition requires the proprietary panel"
    }
  },
  "m5_top_items": {
    "disagreements": 1985,
    "adj_events_joint": 5402,
    "buckets_precedence": {
      "depressed_prior_year": 485,
      "trailing_spike": 742,
      "seasonal_resolved": 376,
      "unresolved": 382
    },
    "buckets_share": {
      "depressed_prior_year": 0.2443,
      "trailing_spike": 0.3738,
      "seasonal_resolved": 0.1894,
      "unresolved": 0.1924
    },
    "seasonal_resolved_any_precedence": 991,
    "des_defined_within_disagreements": 1425,
    "prevalence_adj": 0.0637,
    "prevalence_yoy": 0.0857,
    "blind_spot_two_year_decliners": {
      "year_2": {
        "adj": {
          "entities": 27,
          "fire_rate": 0.1358,
          "entities_ever_fired": 16
        },
        "yoy": {
          "entities": 27,
          "fire_rate": 0.3025,
          "entities_ever_fired": 23
        }
      },
      "year_3": {
        "adj": {
          "entities": 63,
          "fire_rate": 0.1483,
          "entities_ever_fired": 34
        },
        "yoy": {
          "entities": 63,
          "fire_rate": 0.2694,
          "entities_ever_fired": 48
        }
      },
      "year_4": {
        "adj": {
          "entities": 38,
          "fire_rate": 0.1896,
          "entities_ever_fired": 23
        },
        "yoy": {
          "entities": 38,
          "fire_rate": 0.2747,
          "entities_ever_fired": 28
        }
      }
    }
  }
}

==> anc/output/e44_tabfm_latent_truth_20260726T152241Z.json <==
{
  "provenance": {
    "run_id": "20260726T152241Z",
    "seed": 42,
    "git_sha": "e4aceb9",
    "git_describe": "e4aceb9",
    "dirty": true,
    "libraries": {
      "python": "3.12.10",
      "platform": "Windows-11-10.0.26200-SP0",
      "numpy": "2.4.4",
      "pandas": "2.3.3",
      "scipy": "1.15.3",
      "lightgbm": "4.6.0",
      "xgboost": "3.0.5",
      "catboost": "1.2.10",
      "statsmodels": "0.14.5",
      "matplotlib": "3.10.9",
      "datasetsforecast": null
    },
    "config": {
      "experiment": "E44_tabfm_zero_shot_latent_truth",
      "tabfm_version": "1.0.1",
      "tabfm_device": "cuda",
      "world": "E42 build_world (E35 DGP + ramp decliners), unchanged",
      "k": 6,
      "cut": 0.5,
      "truth_cut": 0.7,
      "split": {
        "train_anchors": [
          24,
          47
        ],
        "test_anchors": [
          48,
          65
        ]
      },
      "context_budget": 8192,
      "neg_query_budget": 8000,
      "aux_query_budget": 8000,
      "canary": false,
      "feature_names": [
        "log1p_trailing_1m",
        "log1p_trailing_3m_mean",
        "log1p_trailing_6m_mean",
        "log1p_trailing_12m_mean",
        "momentum_3m_over_prev3",
        "momentum_6m_over_prev6",
        "momentum_12m_over_prior_year",
        "volatility_12m_cv",
        "frac_positive_12m"
      ],
      "in_progress_positives": 559,
      "in_progress_negatives_scored": 8000,
      "paired_learner": "LGBMClassifier(300, 0.05, 31, seed 42) on the identical context subsample"
    }
  },
  "arms": {
    "adj": {
      "tabfm": {
        "roc_decline_in_progress": 0.4459,
        "ap_decline_in_progress": 0.0565,
        "roc_vs_onset_truth_0.7": 0.4942,
        "roc_vs_own_label": 0.9629,
        "fit_predict_seconds": 406.0
      },
      "lgbm_paired": {
        "roc_decline_in_progress": 0.4219,
        "ap_decline_in_progress": 0.0534,
        "roc_vs_onset_truth_0.7": 0.4966,
        "roc_vs_own_label": 0.9537,
        "fit_predict_seconds": 1.8
      }
    },
    "yoy": {
      "tabfm": {
        "roc_decline_in_progress": 0.8049,
        "ap_decline_in_progress": 0.3222,
        "roc_vs_onset_truth_0.7": 0.6043,
        "roc_vs_own_label": 0.8883,
        "fit_predict_seconds": 410.9
      },
      "lgbm_paired": {
        "roc_decline_in_progress": 0.7546,
        "ap_decline_in_progress": 0.2402,
        "roc_vs_onset_truth_0.7": 0.6024,
        "roc_vs_own_label": 0.8523,
        "fit_predict_seconds": 0.3
      }
    }
  }
}

==> anc/output/e48_entity_year_bootstrap_dependence_public_20260727T114735Z.json <==
{
  "provenance": {
    "run_id": "20260727T114735Z",
    "seed": 42,
    "git_sha": "3b9da2f",
    "git_describe": "3b9da2f-dirty",
    "dirty": true,
    "libraries": {
      "python": "3.12.10",
      "platform": "Windows-11-10.0.26200-SP0",
      "numpy": "2.4.4",
      "pandas": "2.3.3",
      "scipy": "1.15.3",
      "sklearn": "1.7.2",
      "lightgbm": "4.6.0",
      "xgboost": "3.0.5",
      "catboost": "1.2.10",
      "statsmodels": "0.14.5",
      "matplotlib": "3.10.9",
      "datasetsforecast": "1.0.1",
      "torch": "2.8.0+cu129",
      "tabfm": null
    },
    "config": {
      "experiment": "E48_entity_year_bootstrap_dependence_public",
      "panels": [
        "m5_store_dept",
        "m5_top_items",
        "tourism",
        "retail"
      ],
      "k": 6,
      "cut": 0.5,
      "n_boot": 1000,
      "preregistered_bar": "panels with >=5 anchor-year clusters: twoway p_gap_gt_0 >= 0.99 AND twoway gap CI95 excludes 0; fewer clusters -> descriptive only"
    }
  },
  "panels": {
    "m5_store_dept": {
      "n_entities": 70,
      "n_year_clusters": 4,
      "anchor_years": [
        2012,
        2013,
        2014,
        2015
      ],
      "cv_adj_point": null,
      "cv_yoy_point": null,
      "gap_point": null,
      "entity": {
        "n_boot": 1000,
        "n_valid": 0,
        "gap_ci95": null,
        "p_gap_gt_0": null
      },
      "year": {
        "n_boot": 1000,
        "n_valid": 0,
        "gap_ci95": null,
        "p_gap_gt_0": null
      },
      "twoway": {
        "n_boot": 1000,
        "n_valid": 0,
        "gap_ci95": null,
        "p_gap_gt_0": null
      }
    },
    "m5_top_items": {
      "n_entities": 2000,
      "n_year_clusters": 4,
      "anchor_years": [
        2012,
        2013,
        2014,
        2015
      ],
      "cv_adj_point": 0.2491,
      "cv_yoy_point": 0.0471,
      "gap_point": 0.202,
      "entity": {
        "n_boot": 1000,
        "n_valid": 1000,
        "gap_ci95": [
          0.1455,
          0.2488
        ],
        "p_gap_gt_0": 1.0
      },
      "year": {
        "n_boot": 1000,
        "n_valid": 1000,
        "gap_ci95": [
          0.1109,
          0.2084
        ],
        "p_gap_gt_0": 1.0
      },
      "twoway": {
        "n_boot": 1000,
        "n_valid": 1000,
        "gap_ci95": [
          0.0818,
          0.242
        ],
        "p_gap_gt_0": 1.0
      }
    },
    "tourism": {
      "n_entities": 304,
      "n_year_clusters": 19,
      "anchor_years": [
        1998,
        1999,
        2000,
        2001,
        2002,
        2003,
        2004,
        2005,
        2006,
        2007,
        2008,
        2009,
        2010,
        2011,
        2012,
        2013,
        2014,
        2015,
        2016
      ],
      "cv_adj_point": 0.1948,
      "cv_yoy_point": 0.0902,
      "gap_point": 0.1046,
      "entity": {
        "n_boot": 1000,
        "n_valid": 1000,
        "gap_ci95": [
          0.057,
          0.1717
        ],
        "p_gap_gt_0": 1.0
      },
      "year": {
        "n_boot": 1000,
        "n_valid": 1000,
        "gap_ci95": [
          0.051,
          0.1478
        ],
        "p_gap_gt_0": 1.0
      },
      "twoway": {
        "n_boot": 1000,
        "n_valid": 1000,
        "gap_ci95": [
          0.0188,
          0.1828
        ],
        "p_gap_gt_0": 0.996
      }
    },
    "retail": {
      "n_entities": 5850,
      "n_year_clusters": 2,
      "anchor_years": [
        2010,
        2011
      ],
      "cv_adj_point": 0.3657,
      "cv_yoy_point": 0.2456,
      "gap_point": 0.1201,
      "entity": {
        "n_boot": 1000,
        "n_valid": 1000,
        "gap_ci95": [
          0.025,
          0.2184
        ],
        "p_gap_gt_0": 0.992
      },
      "year": {
        "n_boot": 1000,
        "n_valid": 1000,
        "gap_ci95": [
          0.0583,
          0.1329
        ],
        "p_gap_gt_0": 1.0
      },
      "twoway": {
        "n_boot": 1000,
        "n_valid": 1000,
        "gap_ci95": [
          -0.0201,
          0.217
        ],
        "p_gap_gt_0": 0.955
      }
    }
  },
  "bar": {
    "m5_store_dept": {
      "in_bar": false,
      "pass": null
    },
    "m5_top_items": {
      "in_bar": false,
      "pass": null
    },
    "tourism": {
      "in_bar": true,
      "pass": true
    },
    "retail": {
      "in_bar": false,
      "pass": null
    }
  },
  "verdict": "PASS"
}

==> anc/output/e49_multiseed_drift_world_robustness_public_20260727T120413Z.json <==
{
  "provenance": {
    "run_id": "20260727T120413Z",
    "seed": 42,
    "git_sha": "3b9da2f",
    "git_describe": "3b9da2f-dirty",
    "dirty": true,
    "libraries": {
      "python": "3.12.10",
      "platform": "Windows-11-10.0.26200-SP0",
      "numpy": "2.4.4",
      "pandas": "2.3.3",
      "scipy": "1.15.3",
      "sklearn": "1.7.2",
      "lightgbm": "4.6.0",
      "xgboost": "3.0.5",
      "catboost": "1.2.10",
      "statsmodels": "0.14.5",
      "matplotlib": "3.10.9",
      "datasetsforecast": null,
      "torch": "2.8.0+cu129",
      "tabfm": null
    },
    "config": {
      "experiment": "E49_multiseed_drift_world_robustness_public",
      "n_seeds": 10,
      "n_entities_per_cell": 1200,
      "T": 72,
      "doses": [
        0.0,
        0.4,
        0.8
      ],
      "variants": [
        "stationary",
        "trend_up",
        "trend_down",
        "additive",
        "amp_drift",
        "phase_drift"
      ],
      "k": 6,
      "cut": 0.5,
      "noise_sd": 0.3,
      "inject_frac": 0.1,
      "inject_mult": 0.4,
      "variant_params": {
        "trend_up": "+1%/mo compounding",
        "trend_down": "-1%/mo compounding",
        "additive": "amplitude a*median(base) absolute; arithmetic noise sd 0.3*median(base); clipped at 0",
        "amp_drift": "amplitude decays linearly to 25% of start over T",
        "phase_drift": "peak migrates +4 months linearly over T"
      },
      "preregistered_bars": "stationary a>=0.4: yoy_fp<=0.25*adj_fp all seeds; cv_yoy<cv_adj (>=30 events per label) and recall_yoy>=0.9*recall_adj in >=90% of seeds. Non-stationary cells descriptive; disclosure trigger = median cure inversion."
    }
  },
  "cells": {
    "stationary_a0.0": {
      "per_seed": [
        {
          "joint_rows": 59400,
          "fp_adj": 7e-05,
          "fp_yoy": 8e-05,
          "events_adj": 4,
          "events_yoy": 5,
          "cv_adj": 1.8708,
          "cv_yoy": 1.1924,
          "recall_adj": 0.9,
          "recall_yoy": 0.9167
        },
        {
          "joint_rows": 59400,
          "fp_adj": 2e-05,
          "fp_yoy": 2e-05,
          "events_adj": 1,
          "events_yoy": 1,
          "cv_adj": 3.3166,
          "cv_yoy": 3.3166,
          "recall_adj": 0.9,
          "recall_yoy": 0.9
        },
        {
          "joint_rows": 59400,
          "fp_adj": 3e-05,
          "fp_yoy": 3e-05,
          "events_adj": 2,
          "events_yoy": 2,
          "cv_adj": 2.2526,
          "cv_yoy": 2.2361,
          "recall_adj": 0.9167,
          "recall_yoy": 0.875
        },
        {
          "joint_rows": 59400,
          "fp_adj": 3e-05,
          "fp_yoy": 0.00012,
          "events_adj": 2,
          "events_yoy": 7,
          "cv_adj": 2.2526,
          "cv_yoy": 1.0877,
          "recall_adj": 0.9333,
          "recall_yoy": 0.9167
        },
        {
          "joint_rows": 59400,
          "fp_adj": 3e-05,
          "fp_yoy": 0.0,
          "events_adj": 2,
          "events_yoy": 0,
          "cv_adj": 2.2526,
          "cv_yoy": null,
          "recall_adj": 0.9417,
          "recall_yoy": 0.9583
        },
        {
          "joint_rows": 59400,
          "fp_adj": 5e-05,
          "fp_yoy": 2e-05,
          "events_adj": 3,
          "events_yoy": 1,
          "cv_adj": 1.7321,
          "cv_yoy": 3.3166,
          "recall_adj": 0.9167,
          "recall_yoy": 0.9083
        },
        {
          "joint_rows": 59400,
          "fp_adj": 0.0001,
          "fp_yoy": 2e-05,
          "events_adj": 6,
          "events_yoy": 1,
          "cv_adj": 1.0123,
          "cv_yoy": 3.3166,
          "recall_adj": 0.9,
          "recall_yoy": 0.8667
        },
        {
          "joint_rows": 59400,
          "fp_adj": 3e-05,
          "fp_yoy": 0.0,
          "events_adj": 2,
          "events_yoy": 0,
          "cv_adj": 3.3166,
          "cv_yoy": null,
          "recall_adj": 0.8833,
          "recall_yoy": 0.8917
        },
        {
          "joint_rows": 59400,
          "fp_adj": 8e-05,
          "fp_yoy": 0.0,
          "events_adj": 5,
          "events_yoy": 0,
          "cv_adj": 2.0085,
          "cv_yoy": null,
          "recall_adj": 0.8833,
          "recall_yoy": 0.9083
        },
        {
          "joint_rows": 59400,
          "fp_adj": 5e-05,
          "fp_yoy": 3e-05,
          "events_adj": 3,
          "events_yoy": 2,
          "cv_adj": 1.7321,
          "cv_yoy": 2.2526,
          "recall_adj": 0.9,
          "recall_yoy": 0.8833
        }
      ],
      "median": {
        "fp_adj": 4e-05,
        "fp_yoy": 2e-05,
        "cv_adj": 2.13055,
        "cv_yoy": 2.2526,
        "recall_adj": 0.9,
        "recall_yoy": 0.90415
      }
    },
    "stationary_a0.4": {
      "per_seed": [
        {
          "joint_rows": 59400,
          "fp_adj": 0.03052,
          "fp_yoy": 0.00015,
          "events_adj": 1813,
          "events_yoy": 9,
          "cv_adj": 0.0707,
          "cv_yoy": 0.9371,
          "recall_adj": 0.8167,
          "recall_yoy": 0.8917
        },
        {
          "joint_rows": 59400,
          "fp_adj": 0.0299,
          "fp_yoy": 0.0,
          "events_adj": 1776,
          "events_yoy": 0,
          "cv_adj": 0.1148,
          "cv_yoy": null,
          "recall_adj": 0.825,
          "recall_yoy": 0.875
        },
        {
          "joint_rows": 59400,
          "fp_adj": 0.03099,
          "fp_yoy": 3e-05,
          "events_adj": 1841,
          "events_yoy": 2,
          "cv_adj": 0.0974,
          "cv_yoy": 3.3166,
          "recall_adj": 0.7667,
          "recall_yoy": 0.875
        },
        {
          "joint_rows": 59400,
          "fp_adj": 0.03133,
          "fp_yoy": 0.00015,
          "events_adj": 1861,
          "events_yoy": 9,
          "cv_adj": 0.0764,
          "cv_yoy": 1.2323,
          "recall_adj": 0.8333,
          "recall_yoy": 0.9083
        },
        {
          "joint_rows": 59400,
          "fp_adj": 0.03258,
          "fp_yoy": 5e-05,
          "events_adj": 1935,
          "events_yoy": 3,
          "cv_adj": 0.0704,
          "cv_yoy": 1.7457,
          "recall_adj": 0.8,
          "recall_yoy": 0.9583
        },
        {
          "joint_rows": 59400,
          "fp_adj": 0.02992,
          "fp_yoy": 2e-05,
          "events_adj": 1777,
          "events_yoy": 1,
          "cv_adj": 0.086,
          "cv_yoy": 3.3166,
          "recall_adj": 0.8,
          "recall_yoy": 0.8917
        },
        {
          "joint_rows": 59400,
          "fp_adj": 0.03221,
          "fp_yoy": 2e-05,
          "events_adj": 1913,
          "events_yoy": 1,
          "cv_adj": 0.0771,
          "cv_yoy": 3.3166,
          "recall_adj": 0.7833,
          "recall_yoy": 0.8667
        },
        {
          "joint_rows": 59400,
          "fp_adj": 0.02997,
          "fp_yoy": 5e-05,
          "events_adj": 1780,
          "events_yoy": 3,
          "cv_adj": 0.0659,
          "cv_yoy": 2.3805,
          "recall_adj": 0.8333,
          "recall_yoy": 0.8917
        },
        {
          "joint_rows": 59400,
          "fp_adj": 0.03163,
          "fp_yoy": 5e-05,
          "events_adj": 1879,
          "events_yoy": 3,
          "cv_adj": 0.1313,
          "cv_yoy": 1.7457,
          "recall_adj": 0.8333,
          "recall_yoy": 0.9083
        },
        {
          "joint_rows": 59400,
          "fp_adj": 0.0304,
          "fp_yoy": 3e-05,
          "events_adj": 1806,
          "events_yoy": 2,
          "cv_adj": 0.0539,
          "cv_yoy": 2.2526,
          "recall_adj": 0.7583,
          "recall_yoy": 0.8917
        }
      ],
      "median": {
        "fp_adj": 0.03075,
        "fp_yoy": 4e-05,
        "cv_adj": 0.07675,
        "cv_yoy": 2.2526,
        "recall_adj": 0.80835,
        "recall_yoy": 0.8917
      }
    },
    "stationary_a0.8": {
      "per_seed": [
        {
          "joint_rows": 59400,
          "fp_adj": 0.27444,
          "fp_yoy": 0.00037,
          "events_adj": 16302,
          "events_yoy": 22,
          "cv_adj": 0.0334,
          "cv_yoy": 0.6751,
          "recall_adj": 0.9,
          "recall_yoy": 0.875
        },
        {
          "joint_rows": 59400,
          "fp_adj": 0.2748,
          "fp_yoy": 0.00027,
          "events_adj": 16323,
          "events_yoy": 16,
          "cv_adj": 0.0559,
          "cv_yoy": 0.72,
          "recall_adj": 0.8833,
          "recall_yoy": 0.875
        },
        {
          "joint_rows": 59400,
          "fp_adj": 0.27502,
          "fp_yoy": 0.00012,
          "events_adj": 16336,
          "events_yoy": 7,
          "cv_adj": 0.0742,
          "cv_yoy": 1.077,
          "recall_adj": 0.8917,
          "recall_yoy": 0.85
        },
        {
          "joint_rows": 59400,
          "fp_adj": 0.27316,
          "fp_yoy": 0.00029,
          "events_adj": 16226,
          "events_yoy": 17,
          "cv_adj": 0.0288,
          "cv_yoy": 0.6881,
          "recall_adj": 0.9,
          "recall_yoy": 0.9
        },
        {
          "joint_rows": 59400,
          "fp_adj": 0.27418,
          "fp_yoy": 0.00022,
          "events_adj": 16286,
          "events_yoy": 13,
          "cv_adj": 0.0456,
          "cv_yoy": 0.9446,
          "recall_adj": 0.8917,
          "recall_yoy": 0.9667
        },
        {
          "joint_rows": 59400,
          "fp_adj": 0.27519,
          "fp_yoy": 0.00017,
          "events_adj": 16346,
          "events_yoy": 10,
          "cv_adj": 0.0573,
          "cv_yoy": 1.2366,
          "recall_adj": 0.875,
          "recall_yoy": 0.8667
        },
        {
          "joint_rows": 59400,
          "fp_adj": 0.27517,
          "fp_yoy": 0.00027,
          "events_adj": 16345,
          "events_yoy": 16,
          "cv_adj": 0.0378,
          "cv_yoy": 0.9117,
          "recall_adj": 0.8417,
          "recall_yoy": 0.85
        },
        {
          "joint_rows": 59400,
          "fp_adj": 0.27439,
          "fp_yoy": 0.00025,
          "events_adj": 16299,
          "events_yoy": 15,
          "cv_adj": 0.0203,
          "cv_yoy": 0.7194,
          "recall_adj": 0.8667,
          "recall_yoy": 0.8833
        },
        {
          "joint_rows": 59400,
          "fp_adj": 0.27572,
          "fp_yoy": 0.0002,
          "events_adj": 16378,
          "events_yoy": 12,
          "cv_adj": 0.086,
          "cv_yoy": 1.1925,
          "recall_adj": 0.8917,
          "recall_yoy": 0.9167
        },
        {
          "joint_rows": 59400,
          "fp_adj": 0.27322,
          "fp_yoy": 0.0002,
          "events_adj": 16229,
          "events_yoy": 12,
          "cv_adj": 0.0463,
          "cv_yoy": 0.7643,
          "recall_adj": 0.875,
          "recall_yoy": 0.9333
        }
      ],
      "median": {
        "fp_adj": 0.27462,
        "fp_yoy": 0.00024,
        "cv_adj": 0.04595,
        "cv_yoy": 0.838,
        "recall_adj": 0.8875,
        "recall_yoy": 0.87915
      }
    },
    "trend_up_a0.0": {
      "per_seed": [
        {
          "joint_rows": 59400,
          "fp_adj": 0.0,
          "fp_yoy": 0.0,
          "events_adj": 0,
          "events_yoy": 0,
          "cv_adj": null,
          "cv_yoy": null,
          "recall_adj": 0.8167,
          "recall_yoy": 0.725
        },
        {
          "joint_rows": 59400,
          "fp_adj": 0.0,
          "fp_yoy": 0.0,
          "events_adj": 0,
          "events_yoy": 0,
          "cv_adj": null,
          "cv_yoy": null,
          "recall_adj": 0.825,
          "recall_yoy": 0.6833
        },
        {
          "joint_rows": 59400,
          "fp_adj": 0.0,
          "fp_yoy": 0.0,
          "events_adj": 0,
          "events_yoy": 0,
          "cv_adj": null,
          "cv_yoy": null,
          "recall_adj": 0.8417,
          "recall_yoy": 0.6917
        },
        {
          "joint_rows": 59400,
          "fp_adj": 2e-05,
          "fp_yoy": 0.0,
          "events_adj": 1,
          "events_yoy": 0,
          "cv_adj": 3.3166,
          "cv_yoy": null,
          "recall_adj": 0.8583,
          "recall_yoy": 0.7417
        },
        {
          "joint_rows": 59400,
          "fp_adj": 0.0,
          "fp_yoy": 0.0,
          "events_adj": 0,
          "events_yoy": 0,
          "cv_adj": null,
          "cv_yoy": null,
          "recall_adj": 0.8833,
          "recall_yoy": 0.825
        },
        {
          "joint_rows": 59400,
          "fp_adj": 0.0,
          "fp_yoy": 0.0,
          "events_adj": 0,
          "events_yoy": 0,
          "cv_adj": null,
          "cv_yoy": null,
          "recall_adj": 0.8417,
          "recall_yoy": 0.675
        },
        {
          "joint_rows": 59400,
          "fp_adj": 2e-05,
          "fp_yoy": 0.0,
          "events_adj": 1,
          "events_yoy": 0,
          "cv_adj": 3.3166,
          "cv_yoy": null,
          "recall_adj": 0.8167,
          "recall_yoy": 0.7167
        },
        {
          "joint_rows": 59400,
          "fp_adj": 3e-05,
          "fp_yoy": 0.0,
          "events_adj": 2,
          "events_yoy": 0,
          "cv_adj": 3.3166,
          "cv_yoy": null,
          "recall_adj": 0.8083,
          "recall_yoy": 0.7
        },
        {
          "joint_rows": 59400,
          "fp_adj": 3e-05,
          "fp_yoy": 0.0,
          "events_adj": 2,
          "events_yoy": 0,
          "cv_adj": 3.3166,
          "cv_yoy": null,
          "recall_adj": 0.7833,
          "recall_yoy": 0.6417
        },
        {
          "joint_rows": 59400,
          "fp_adj": 0.0,
          "fp_yoy": 0.0,
          "events_adj": 0,
          "events_yoy": 0,
          "cv_adj": null,
          "cv_yoy": null,
          "recall_adj": 0.8333,
          "recall_yoy": 0.7167
        }
      ],
      "median": {
        "fp_adj": 0.0,
        "fp_yoy": 0.0,
        "cv_adj": 3.3166,
        "cv_yoy": null,
        "recall_adj": 0.82915,
        "recall_yoy": 0.70835
      }
    },
    "trend_up_a0.4": {
      "per_seed": [
        {
          "joint_rows": 59400,
          "fp_adj": 0.01648,
          "fp_yoy": 3e-05,
          "events_adj": 979,
          "events_yoy": 2,
          "cv_adj": 0.0962,
          "cv_yoy": 2.2526,
          "recall_adj": 0.775,
          "recall_yoy": 0.725
        },
        {
          "joint_rows": 59400,
          "fp_adj": 0.01633,
          "fp_yoy": 0.0,
          "events_adj": 970,
          "events_yoy": 0,
          "cv_adj": 0.1285,
          "cv_yoy": null,
          "recall_adj": 0.7417,
          "recall_yoy": 0.65
        },
        {
          "joint_rows": 59400,
          "fp_adj": 0.01625,
          "fp_yoy": 0.0,
          "events_adj": 965,
          "events_yoy": 0,
          "cv_adj": 0.1686,
          "cv_yoy": null,
          "recall_adj": 0.7167,
          "recall_yoy": 0.6833
        },
        {
          "joint_rows": 59400,
          "fp_adj": 0.01684,
          "fp_yoy": 2e-05,
          "events_adj": 1000,
          "events_yoy": 1,
          "cv_adj": 0.1379,
          "cv_yoy": 3.3166,
          "recall_adj": 0.775,
          "recall_yoy": 0.7583
        },
        {
          "joint_rows": 59400,
          "fp_adj": 0.01761,
          "fp_yoy": 0.0,
          "events_adj": 1046,
          "events_yoy": 0,
          "cv_adj": 0.0843,
          "cv_yoy": null,
          "recall_adj": 0.7417,
          "recall_yoy": 0.825
        },
        {
          "joint_rows": 59400,
          "fp_adj": 0.01572,
          "fp_yoy": 0.0,
          "events_adj": 934,
          "events_yoy": 0,
          "cv_adj": 0.0983,
          "cv_yoy": null,
          "recall_adj": 0.7583,
          "recall_yoy": 0.675
        },
        {
          "joint_rows": 59400,
          "fp_adj": 0.01768,
          "fp_yoy": 0.0,
          "events_adj": 1050,
          "events_yoy": 0,
          "cv_adj": 0.0943,
          "cv_yoy": null,
          "recall_adj": 0.7417,
          "recall_yoy": 0.7083
        },
        {
          "joint_rows": 59400,
          "fp_adj": 0.01638,
          "fp_yoy": 0.0,
          "events_adj": 973,
          "events_yoy": 0,
          "cv_adj": 0.0879,
          "cv_yoy": null,
          "recall_adj": 0.7333,
          "recall_yoy": 0.725
        },
        {
          "joint_rows": 59400,
          "fp_adj": 0.01699,
          "fp_yoy": 0.0,
          "events_adj": 1009,
          "events_yoy": 0,
          "cv_adj": 0.1434,
          "cv_yoy": null,
          "recall_adj": 0.7917,
          "recall_yoy": 0.6167
        },
        {
          "joint_rows": 59400,
          "fp_adj": 0.01685,
          "fp_yoy": 0.0,
          "events_adj": 1001,
          "events_yoy": 0,
          "cv_adj": 0.0959,
          "cv_yoy": null,
          "recall_adj": 0.7,
          "recall_yoy": 0.7333
        }
      ],
      "median": {
        "fp_adj": 0.01666,
        "fp_yoy": 0.0,
        "cv_adj": 0.09725,
        "cv_yoy": 2.7846,
        "recall_adj": 0.7417,
        "recall_yoy": 0.71665
      }
    },
    "trend_up_a0.8": {
      "per_seed": [
        {
          "joint_rows": 59400,
          "fp_adj": 0.24961,
          "fp_yoy": 8e-05,
          "events_adj": 14827,
          "events_yoy": 5,
          "cv_adj": 0.0374,
          "cv_yoy": 1.1957,
          "recall_adj": 0.8833,
          "recall_yoy": 0.7083
        },
        {
          "joint_rows": 59400,
          "fp_adj": 0.24971,
          "fp_yoy": 0.0,
          "events_adj": 14833,
          "events_yoy": 0,
          "cv_adj": 0.0604,
          "cv_yoy": null,
          "recall_adj": 0.8583,
          "recall_yoy": 0.625
        },
        {
          "joint_rows": 59400,
          "fp_adj": 0.25094,
          "fp_yoy": 2e-05,
          "events_adj": 14906,
          "events_yoy": 1,
          "cv_adj": 0.0782,
          "cv_yoy": 3.3166,
          "recall_adj": 0.8667,
          "recall_yoy": 0.6917
        },
        {
          "joint_rows": 59400,
          "fp_adj": 0.24998,
          "fp_yoy": 8e-05,
          "events_adj": 14849,
          "events_yoy": 5,
          "cv_adj": 0.035,
          "cv_yoy": 1.5141,
          "recall_adj": 0.8917,
          "recall_yoy": 0.7
        },
        {
          "joint_rows": 59400,
          "fp_adj": 0.25051,
          "fp_yoy": 3e-05,
          "events_adj": 14880,
          "events_yoy": 2,
          "cv_adj": 0.045,
          "cv_yoy": 2.2361,
          "recall_adj": 0.8583,
          "recall_yoy": 0.8
        },
        {
          "joint_rows": 59400,
          "fp_adj": 0.25086,
          "fp_yoy": 0.0,
          "events_adj": 14901,
          "events_yoy": 0,
          "cv_adj": 0.0596,
          "cv_yoy": null,
          "recall_adj": 0.85,
          "recall_yoy": 0.7
        },
        {
          "joint_rows": 59400,
          "fp_adj": 0.24956,
          "fp_yoy": 2e-05,
          "events_adj": 14824,
          "events_yoy": 1,
          "cv_adj": 0.0394,
          "cv_yoy": 3.3166,
          "recall_adj": 0.8333,
          "recall_yoy": 0.7
        },
        {
          "joint_rows": 59400,
          "fp_adj": 0.25094,
          "fp_yoy": 5e-05,
          "events_adj": 14906,
          "events_yoy": 3,
          "cv_adj": 0.02,
          "cv_yoy": 1.7457,
          "recall_adj": 0.8333,
          "recall_yoy": 0.7583
        },
        {
          "joint_rows": 59400,
          "fp_adj": 0.25125,
          "fp_yoy": 2e-05,
          "events_adj": 14924,
          "events_yoy": 1,
          "cv_adj": 0.0898,
          "cv_yoy": 3.3166,
          "recall_adj": 0.875,
          "recall_yoy": 0.6583
        },
        {
          "joint_rows": 59400,
          "fp_adj": 0.24823,
          "fp_yoy": 2e-05,
          "events_adj": 14745,
          "events_yoy": 1,
          "cv_adj": 0.0472,
          "cv_yoy": 3.3166,
          "recall_adj": 0.8667,
          "recall_yoy": 0.7
        }
      ],
      "median": {
        "fp_adj": 0.25024,
        "fp_yoy": 2e-05,
        "cv_adj": 0.0461,
        "cv_yoy": 2.77635,
        "recall_adj": 0.8625,
        "recall_yoy": 0.7
      }
    },
    "trend_down_a0.0": {
      "per_seed": [
        {
          "joint_rows": 59400,
          "fp_adj": 0.00027,
          "fp_yoy": 0.00076,
          "events_adj": 16,
          "events_yoy": 45,
          "cv_adj": 0.7429,
          "cv_yoy": 0.464,
          "recall_adj": 0.9333,
          "recall_yoy": 0.9917
        },
        {
          "joint_rows": 59400,
          "fp_adj": 0.00013,
          "fp_yoy": 0.00054,
          "events_adj": 8,
          "events_yoy": 32,
          "cv_adj": 1.1022,
          "cv_yoy": 0.5745,
          "recall_adj": 0.9667,
          "recall_yoy": 0.9917
        },
        {
          "joint_rows": 59400,
          "fp_adj": 0.00015,
          "fp_yoy": 0.00049,
          "events_adj": 9,
          "events_yoy": 29,
          "cv_adj": 1.3875,
          "cv_yoy": 0.6572,
          "recall_adj": 0.9333,
          "recall_yoy": 0.9833
        },
        {
          "joint_rows": 59400,
          "fp_adj": 0.00024,
          "fp_yoy": 0.00064,
          "events_adj": 14,
          "events_yoy": 38,
          "cv_adj": 0.6926,
          "cv_yoy": 0.6334,
          "recall_adj": 0.9583,
          "recall_yoy": 0.975
        },
        {
          "joint_rows": 59400,
          "fp_adj": 0.00013,
          "fp_yoy": 0.00074,
          "events_adj": 8,
          "events_yoy": 44,
          "cv_adj": 1.0541,
          "cv_yoy": 0.4033,
          "recall_adj": 0.975,
          "recall_yoy": 0.9917
        },
        {
          "joint_rows": 59400,
          "fp_adj": 0.0003,
          "fp_yoy": 0.00066,
          "events_adj": 18,
          "events_yoy": 39,
          "cv_adj": 0.6202,
          "cv_yoy": 0.6035,
          "recall_adj": 0.9417,
          "recall_yoy": 0.9667
        },
        {
          "joint_rows": 59400,
          "fp_adj": 0.00024,
          "fp_yoy": 0.00077,
          "events_adj": 14,
          "events_yoy": 46,
          "cv_adj": 0.6163,
          "cv_yoy": 0.5328,
          "recall_adj": 0.9333,
          "recall_yoy": 0.9667
        },
        {
          "joint_rows": 59400,
          "fp_adj": 0.00015,
          "fp_yoy": 0.00049,
          "events_adj": 9,
          "events_yoy": 29,
          "cv_adj": 1.1174,
          "cv_yoy": 0.6861,
          "recall_adj": 0.95,
          "recall_yoy": 0.9667
        },
        {
          "joint_rows": 59400,
          "fp_adj": 0.00027,
          "fp_yoy": 0.00049,
          "events_adj": 16,
          "events_yoy": 29,
          "cv_adj": 1.0832,
          "cv_yoy": 0.6184,
          "recall_adj": 0.9333,
          "recall_yoy": 0.975
        },
        {
          "joint_rows": 59400,
          "fp_adj": 8e-05,
          "fp_yoy": 0.00084,
          "events_adj": 5,
          "events_yoy": 50,
          "cv_adj": 1.5141,
          "cv_yoy": 0.4084,
          "recall_adj": 0.9417,
          "recall_yoy": 0.9833
        }
      ],
      "median": {
        "fp_adj": 0.00019,
        "fp_yoy": 0.00065,
        "cv_adj": 1.06865,
        "cv_yoy": 0.589,
        "recall_adj": 0.9417,
        "recall_yoy": 0.97915
      }
    },
    "trend_down_a0.4": {
      "per_seed": [
        {
          "joint_rows": 59400,
          "fp_adj": 0.05215,
          "fp_yoy": 0.00104,
          "events_adj": 3098,
          "events_yoy": 62,
          "cv_adj": 0.0553,
          "cv_yoy": 0.2988,
          "recall_adj": 0.85,
          "recall_yoy": 0.9833
        },
        {
          "joint_rows": 59400,
          "fp_adj": 0.05135,
          "fp_yoy": 0.00071,
          "events_adj": 3050,
          "events_yoy": 42,
          "cv_adj": 0.0921,
          "cv_yoy": 0.5142,
          "recall_adj": 0.8583,
          "recall_yoy": 0.9833
        },
        {
          "joint_rows": 59400,
          "fp_adj": 0.05323,
          "fp_yoy": 0.00062,
          "events_adj": 3162,
          "events_yoy": 37,
          "cv_adj": 0.1012,
          "cv_yoy": 0.4834,
          "recall_adj": 0.8333,
          "recall_yoy": 0.975
        },
        {
          "joint_rows": 59400,
          "fp_adj": 0.05382,
          "fp_yoy": 0.00077,
          "events_adj": 3197,
          "events_yoy": 46,
          "cv_adj": 0.0479,
          "cv_yoy": 0.514,
          "recall_adj": 0.8833,
          "recall_yoy": 1.0
        },
        {
          "joint_rows": 59400,
          "fp_adj": 0.05322,
          "fp_yoy": 0.00093,
          "events_adj": 3161,
          "events_yoy": 55,
          "cv_adj": 0.0611,
          "cv_yoy": 0.335,
          "recall_adj": 0.85,
          "recall_yoy": 1.0
        },
        {
          "joint_rows": 59400,
          "fp_adj": 0.05158,
          "fp_yoy": 0.00084,
          "events_adj": 3064,
          "events_yoy": 50,
          "cv_adj": 0.0684,
          "cv_yoy": 0.5779,
          "recall_adj": 0.8583,
          "recall_yoy": 0.95
        },
        {
          "joint_rows": 59400,
          "fp_adj": 0.05316,
          "fp_yoy": 0.00089,
          "events_adj": 3158,
          "events_yoy": 53,
          "cv_adj": 0.0539,
          "cv_yoy": 0.6641,
          "recall_adj": 0.8333,
          "recall_yoy": 0.9667
        },
        {
          "joint_rows": 59400,
          "fp_adj": 0.05209,
          "fp_yoy": 0.00069,
          "events_adj": 3094,
          "events_yoy": 41,
          "cv_adj": 0.0576,
          "cv_yoy": 0.4757,
          "recall_adj": 0.8583,
          "recall_yoy": 0.9667
        },
        {
          "joint_rows": 59400,
          "fp_adj": 0.05465,
          "fp_yoy": 0.00061,
          "events_adj": 3246,
          "events_yoy": 36,
          "cv_adj": 0.098,
          "cv_yoy": 0.4181,
          "recall_adj": 0.8667,
          "recall_yoy": 0.975
        },
        {
          "joint_rows": 59400,
          "fp_adj": 0.05261,
          "fp_yoy": 0.00099,
          "events_adj": 3125,
          "events_yoy": 59,
          "cv_adj": 0.0518,
          "cv_yoy": 0.318,
          "recall_adj": 0.825,
          "recall_yoy": 0.975
        }
      ],
      "median": {
        "fp_adj": 0.05289,
        "fp_yoy": 0.0008,
        "cv_adj": 0.05935,
        "cv_yoy": 0.47955,
        "recall_adj": 0.85415,
        "recall_yoy": 0.975
      }
    },
    "trend_down_a0.8": {
      "per_seed": [
        {
          "joint_rows": 59400,
          "fp_adj": 0.29564,
          "fp_yoy": 0.00244,
          "events_adj": 17561,
          "events_yoy": 145,
          "cv_adj": 0.0342,
          "cv_yoy": 0.219,
          "recall_adj": 0.9083,
          "recall_yoy": 0.9667
        },
        {
          "joint_rows": 59400,
          "fp_adj": 0.29618,
          "fp_yoy": 0.00158,
          "events_adj": 17593,
          "events_yoy": 94,
          "cv_adj": 0.0515,
          "cv_yoy": 0.3562,
          "recall_adj": 0.9,
          "recall_yoy": 0.975
        },
        {
          "joint_rows": 59400,
          "fp_adj": 0.29616,
          "fp_yoy": 0.00189,
          "events_adj": 17592,
          "events_yoy": 112,
          "cv_adj": 0.0728,
          "cv_yoy": 0.4083,
          "recall_adj": 0.9,
          "recall_yoy": 0.9667
        },
        {
          "joint_rows": 59400,
          "fp_adj": 0.29582,
          "fp_yoy": 0.00185,
          "events_adj": 17572,
          "events_yoy": 110,
          "cv_adj": 0.0254,
          "cv_yoy": 0.2968,
          "recall_adj": 0.9417,
          "recall_yoy": 1.0
        },
        {
          "joint_rows": 59400,
          "fp_adj": 0.29623,
          "fp_yoy": 0.00215,
          "events_adj": 17596,
          "events_yoy": 128,
          "cv_adj": 0.0428,
          "cv_yoy": 0.2673,
          "recall_adj": 0.9083,
          "recall_yoy": 1.0
        },
        {
          "joint_rows": 59400,
          "fp_adj": 0.29702,
          "fp_yoy": 0.00177,
          "events_adj": 17643,
          "events_yoy": 105,
          "cv_adj": 0.0568,
          "cv_yoy": 0.3996,
          "recall_adj": 0.9083,
          "recall_yoy": 0.9583
        },
        {
          "joint_rows": 59400,
          "fp_adj": 0.29559,
          "fp_yoy": 0.00214,
          "events_adj": 17558,
          "events_yoy": 127,
          "cv_adj": 0.0349,
          "cv_yoy": 0.349,
          "recall_adj": 0.875,
          "recall_yoy": 0.9583
        },
        {
          "joint_rows": 59400,
          "fp_adj": 0.29601,
          "fp_yoy": 0.00175,
          "events_adj": 17583,
          "events_yoy": 104,
          "cv_adj": 0.0184,
          "cv_yoy": 0.3326,
          "recall_adj": 0.875,
          "recall_yoy": 0.9667
        },
        {
          "joint_rows": 59400,
          "fp_adj": 0.29801,
          "fp_yoy": 0.00173,
          "events_adj": 17702,
          "events_yoy": 103,
          "cv_adj": 0.0839,
          "cv_yoy": 0.3486,
          "recall_adj": 0.9083,
          "recall_yoy": 0.9833
        },
        {
          "joint_rows": 59400,
          "fp_adj": 0.29532,
          "fp_yoy": 0.00236,
          "events_adj": 17542,
          "events_yoy": 140,
          "cv_adj": 0.0462,
          "cv_yoy": 0.2256,
          "recall_adj": 0.9,
          "recall_yoy": 0.9667
        }
      ],
      "median": {
        "fp_adj": 0.29608,
        "fp_yoy": 0.00187,
        "cv_adj": 0.0445,
        "cv_yoy": 0.3406,
        "recall_adj": 0.90415,
        "recall_yoy": 0.9667
      }
    },
    "additive_a0.0": {
      "per_seed": [
        {
          "joint_rows": 56574,
          "fp_adj": 0.01985,
          "fp_yoy": 0.01996,
          "events_adj": 1123,
          "events_yoy": 1129,
          "cv_adj": 0.122,
          "cv_yoy": 0.0915,
          "recall_adj": 0.875,
          "recall_yoy": 0.8667
        },
        {
          "joint_rows": 56382,
          "fp_adj": 0.01855,
          "fp_yoy": 0.0172,
          "events_adj": 1046,
          "events_yoy": 970,
          "cv_adj": 0.1352,
          "cv_yoy": 0.135,
          "recall_adj": 0.8917,
          "recall_yoy": 0.85
        },
        {
          "joint_rows": 56572,
          "fp_adj": 0.01941,
          "fp_yoy": 0.0189,
          "events_adj": 1098,
          "events_yoy": 1069,
          "cv_adj": 0.0838,
          "cv_yoy": 0.0728,
          "recall_adj": 0.8667,
          "recall_yoy": 0.8583
        },
        {
          "joint_rows": 56501,
          "fp_adj": 0.01731,
          "fp_yoy": 0.01674,
          "events_adj": 978,
          "events_yoy": 946,
          "cv_adj": 0.0716,
          "cv_yoy": 0.092,
          "recall_adj": 0.9167,
          "recall_yoy": 0.8917
        },
        {
          "joint_rows": 57048,
          "fp_adj": 0.01849,
          "fp_yoy": 0.01821,
          "events_adj": 1055,
          "events_yoy": 1039,
          "cv_adj": 0.0871,
          "cv_yoy": 0.0962,
          "recall_adj": 0.925,
          "recall_yoy": 0.9333
        },
        {
          "joint_rows": 56422,
          "fp_adj": 0.02005,
          "fp_yoy": 0.01928,
          "events_adj": 1131,
          "events_yoy": 1088,
          "cv_adj": 0.0761,
          "cv_yoy": 0.0781,
          "recall_adj": 0.9083,
          "recall_yoy": 0.8417
        },
        {
          "joint_rows": 56386,
          "fp_adj": 0.01924,
          "fp_yoy": 0.02006,
          "events_adj": 1085,
          "events_yoy": 1131,
          "cv_adj": 0.1061,
          "cv_yoy": 0.0687,
          "recall_adj": 0.825,
          "recall_yoy": 0.8333
        },
        {
          "joint_rows": 57087,
          "fp_adj": 0.01766,
          "fp_yoy": 0.01767,
          "events_adj": 1008,
          "events_yoy": 1009,
          "cv_adj": 0.0997,
          "cv_yoy": 0.1003,
          "recall_adj": 0.9083,
          "recall_yoy": 0.8917
        },
        {
          "joint_rows": 56685,
          "fp_adj": 0.01905,
          "fp_yoy": 0.01997,
          "events_adj": 1080,
          "events_yoy": 1132,
          "cv_adj": 0.0991,
          "cv_yoy": 0.0792,
          "recall_adj": 0.95,
          "recall_yoy": 0.8833
        },
        {
          "joint_rows": 56417,
          "fp_adj": 0.01959,
          "fp_yoy": 0.01962,
          "events_adj": 1105,
          "events_yoy": 1107,
          "cv_adj": 0.0869,
          "cv_yoy": 0.0615,
          "recall_adj": 0.8833,
          "recall_yoy": 0.8583
        }
      ],
      "median": {
        "fp_adj": 0.01915,
        "fp_yoy": 0.01909,
        "cv_adj": 0.0931,
        "cv_yoy": 0.08535,
        "recall_adj": 0.9,
        "recall_yoy": 0.8625
      }
    },
    "additive_a0.4": {
      "per_seed": [
        {
          "joint_rows": 54065,
          "fp_adj": 0.08351,
          "fp_yoy": 0.016,
          "events_adj": 4515,
          "events_yoy": 865,
          "cv_adj": 0.0505,
          "cv_yoy": 0.0379,
          "recall_adj": 0.7917,
          "recall_yoy": 0.8417
        },
        {
          "joint_rows": 53918,
          "fp_adj": 0.08437,
          "fp_yoy": 0.01489,
          "events_adj": 4549,
          "events_yoy": 803,
          "cv_adj": 0.0775,
          "cv_yoy": 0.1509,
          "recall_adj": 0.8417,
          "recall_yoy": 0.825
        },
        {
          "joint_rows": 53991,
          "fp_adj": 0.0879,
          "fp_yoy": 0.01684,
          "events_adj": 4746,
          "events_yoy": 909,
          "cv_adj": 0.0826,
          "cv_yoy": 0.1103,
          "recall_adj": 0.8,
          "recall_yoy": 0.8417
        },
        {
          "joint_rows": 54327,
          "fp_adj": 0.08489,
          "fp_yoy": 0.01671,
          "events_adj": 4612,
          "events_yoy": 908,
          "cv_adj": 0.0555,
          "cv_yoy": 0.0878,
          "recall_adj": 0.8167,
          "recall_yoy": 0.85
        },
        {
          "joint_rows": 54825,
          "fp_adj": 0.08405,
          "fp_yoy": 0.01713,
          "events_adj": 4608,
          "events_yoy": 939,
          "cv_adj": 0.1118,
          "cv_yoy": 0.1423,
          "recall_adj": 0.8417,
          "recall_yoy": 0.9
        },
        {
          "joint_rows": 53960,
          "fp_adj": 0.08692,
          "fp_yoy": 0.01701,
          "events_adj": 4690,
          "events_yoy": 918,
          "cv_adj": 0.1079,
          "cv_yoy": 0.1806,
          "recall_adj": 0.7833,
          "recall_yoy": 0.8167
        },
        {
          "joint_rows": 54157,
          "fp_adj": 0.08512,
          "fp_yoy": 0.01752,
          "events_adj": 4610,
          "events_yoy": 949,
          "cv_adj": 0.0673,
          "cv_yoy": 0.1211,
          "recall_adj": 0.75,
          "recall_yoy": 0.7833
        },
        {
          "joint_rows": 54853,
          "fp_adj": 0.08596,
          "fp_yoy": 0.01579,
          "events_adj": 4715,
          "events_yoy": 866,
          "cv_adj": 0.0633,
          "cv_yoy": 0.0946,
          "recall_adj": 0.825,
          "recall_yoy": 0.8833
        },
        {
          "joint_rows": 54334,
          "fp_adj": 0.0875,
          "fp_yoy": 0.01774,
          "events_adj": 4754,
          "events_yoy": 964,
          "cv_adj": 0.0936,
          "cv_yoy": 0.1231,
          "recall_adj": 0.7833,
          "recall_yoy": 0.8583
        },
        {
          "joint_rows": 54098,
          "fp_adj": 0.08337,
          "fp_yoy": 0.018,
          "events_adj": 4510,
          "events_yoy": 974,
          "cv_adj": 0.0705,
          "cv_yoy": 0.0835,
          "recall_adj": 0.7833,
          "recall_yoy": 0.8333
        }
      ],
      "median": {
        "fp_adj": 0.085,
        "fp_yoy": 0.01693,
        "cv_adj": 0.074,
        "cv_yoy": 0.1157,
        "recall_adj": 0.79585,
        "recall_yoy": 0.8417
      }
    },
    "additive_a0.8": {
      "per_seed": [
        {
          "joint_rows": 47386,
          "fp_adj": 0.16604,
          "fp_yoy": 0.01053,
          "events_adj": 7868,
          "events_yoy": 499,
          "cv_adj": 0.0434,
          "cv_yoy": 0.1276,
          "recall_adj": 0.7,
          "recall_yoy": 0.725
        },
        {
          "joint_rows": 46891,
          "fp_adj": 0.16257,
          "fp_yoy": 0.01167,
          "events_adj": 7623,
          "events_yoy": 547,
          "cv_adj": 0.0865,
          "cv_yoy": 0.109,
          "recall_adj": 0.75,
          "recall_yoy": 0.7917
        },
        {
          "joint_rows": 46449,
          "fp_adj": 0.16457,
          "fp_yoy": 0.0113,
          "events_adj": 7644,
          "events_yoy": 525,
          "cv_adj": 0.086,
          "cv_yoy": 0.1536,
          "recall_adj": 0.6833,
          "recall_yoy": 0.75
        },
        {
          "joint_rows": 47141,
          "fp_adj": 0.16171,
          "fp_yoy": 0.01277,
          "events_adj": 7623,
          "events_yoy": 602,
          "cv_adj": 0.0768,
          "cv_yoy": 0.1307,
          "recall_adj": 0.625,
          "recall_yoy": 0.7
        },
        {
          "joint_rows": 48132,
          "fp_adj": 0.16025,
          "fp_yoy": 0.01301,
          "events_adj": 7713,
          "events_yoy": 626,
          "cv_adj": 0.0509,
          "cv_yoy": 0.1298,
          "recall_adj": 0.7583,
          "recall_yoy": 0.8167
        },
        {
          "joint_rows": 46406,
          "fp_adj": 0.16207,
          "fp_yoy": 0.01185,
          "events_adj": 7521,
          "events_yoy": 550,
          "cv_adj": 0.0533,
          "cv_yoy": 0.2025,
          "recall_adj": 0.65,
          "recall_yoy": 0.725
        },
        {
          "joint_rows": 47161,
          "fp_adj": 0.16488,
          "fp_yoy": 0.01194,
          "events_adj": 7776,
          "events_yoy": 563,
          "cv_adj": 0.0911,
          "cv_yoy": 0.1902,
          "recall_adj": 0.65,
          "recall_yoy": 0.75
        },
        {
          "joint_rows": 47523,
          "fp_adj": 0.15818,
          "fp_yoy": 0.01145,
          "events_adj": 7517,
          "events_yoy": 544,
          "cv_adj": 0.0441,
          "cv_yoy": 0.088,
          "recall_adj": 0.7083,
          "recall_yoy": 0.7917
        },
        {
          "joint_rows": 46830,
          "fp_adj": 0.16133,
          "fp_yoy": 0.01172,
          "events_adj": 7555,
          "events_yoy": 549,
          "cv_adj": 0.0845,
          "cv_yoy": 0.1282,
          "recall_adj": 0.7167,
          "recall_yoy": 0.75
        },
        {
          "joint_rows": 46880,
          "fp_adj": 0.16024,
          "fp_yoy": 0.01293,
          "events_adj": 7512,
          "events_yoy": 606,
          "cv_adj": 0.0544,
          "cv_yoy": 0.1738,
          "recall_adj": 0.7167,
          "recall_yoy": 0.7417
        }
      ],
      "median": {
        "fp_adj": 0.16189,
        "fp_yoy": 0.01179,
        "cv_adj": 0.0656,
        "cv_yoy": 0.13025,
        "recall_adj": 0.70415,
        "recall_yoy": 0.75
      }
    },
    "amp_drift_a0.0": {
      "per_seed": [
        {
          "joint_rows": 59400,
          "fp_adj": 7e-05,
          "fp_yoy": 8e-05,
          "events_adj": 4,
          "events_yoy": 5,
          "cv_adj": 1.8708,
          "cv_yoy": 1.1924,
          "recall_adj": 0.9,
          "recall_yoy": 0.9167
        },
        {
          "joint_rows": 59400,
          "fp_adj": 2e-05,
          "fp_yoy": 2e-05,
          "events_adj": 1,
          "events_yoy": 1,
          "cv_adj": 3.3166,
          "cv_yoy": 3.3166,
          "recall_adj": 0.9,
          "recall_yoy": 0.9
        },
        {
          "joint_rows": 59400,
          "fp_adj": 3e-05,
          "fp_yoy": 3e-05,
          "events_adj": 2,
          "events_yoy": 2,
          "cv_adj": 2.2526,
          "cv_yoy": 2.2361,
          "recall_adj": 0.9167,
          "recall_yoy": 0.875
        },
        {
          "joint_rows": 59400,
          "fp_adj": 3e-05,
          "fp_yoy": 0.00012,
          "events_adj": 2,
          "events_yoy": 7,
          "cv_adj": 2.2526,
          "cv_yoy": 1.0877,
          "recall_adj": 0.9333,
          "recall_yoy": 0.9167
        },
        {
          "joint_rows": 59400,
          "fp_adj": 3e-05,
          "fp_yoy": 0.0,
          "events_adj": 2,
          "events_yoy": 0,
          "cv_adj": 2.2526,
          "cv_yoy": null,
          "recall_adj": 0.9417,
          "recall_yoy": 0.9583
        },
        {
          "joint_rows": 59400,
          "fp_adj": 5e-05,
          "fp_yoy": 2e-05,
          "events_adj": 3,
          "events_yoy": 1,
          "cv_adj": 1.7321,
          "cv_yoy": 3.3166,
          "recall_adj": 0.9167,
          "recall_yoy": 0.9083
        },
        {
          "joint_rows": 59400,
          "fp_adj": 0.0001,
          "fp_yoy": 2e-05,
          "events_adj": 6,
          "events_yoy": 1,
          "cv_adj": 1.0123,
          "cv_yoy": 3.3166,
          "recall_adj": 0.9,
          "recall_yoy": 0.8667
        },
        {
          "joint_rows": 59400,
          "fp_adj": 3e-05,
          "fp_yoy": 0.0,
          "events_adj": 2,
          "events_yoy": 0,
          "cv_adj": 3.3166,
          "cv_yoy": null,
          "recall_adj": 0.8833,
          "recall_yoy": 0.8917
        },
        {
          "joint_rows": 59400,
          "fp_adj": 8e-05,
          "fp_yoy": 0.0,
          "events_adj": 5,
          "events_yoy": 0,
          "cv_adj": 2.0085,
          "cv_yoy": null,
          "recall_adj": 0.8833,
          "recall_yoy": 0.9083
        },
        {
          "joint_rows": 59400,
          "fp_adj": 5e-05,
          "fp_yoy": 3e-05,
          "events_adj": 3,
          "events_yoy": 2,
          "cv_adj": 1.7321,
          "cv_yoy": 2.2526,
          "recall_adj": 0.9,
          "recall_yoy": 0.8833
        }
      ],
      "median": {
        "fp_adj": 4e-05,
        "fp_yoy": 2e-05,
        "cv_adj": 2.13055,
        "cv_yoy": 2.2526,
        "recall_adj": 0.9,
        "recall_yoy": 0.90415
      }
    },
    "amp_drift_a0.4": {
      "per_seed": [
        {
          "joint_rows": 59400,
          "fp_adj": 0.00478,
          "fp_yoy": 0.00013,
          "events_adj": 284,
          "events_yoy": 8,
          "cv_adj": 0.2382,
          "cv_yoy": 0.9286,
          "recall_adj": 0.8833,
          "recall_yoy": 0.8917
        },
        {
          "joint_rows": 59400,
          "fp_adj": 0.00433,
          "fp_yoy": 0.0,
          "events_adj": 257,
          "events_yoy": 0,
          "cv_adj": 0.3285,
          "cv_yoy": null,
          "recall_adj": 0.825,
          "recall_yoy": 0.9
        },
        {
          "joint_rows": 59400,
          "fp_adj": 0.00402,
          "fp_yoy": 3e-05,
          "events_adj": 239,
          "events_yoy": 2,
          "cv_adj": 0.3689,
          "cv_yoy": 2.2361,
          "recall_adj": 0.8,
          "recall_yoy": 0.8417
        },
        {
          "joint_rows": 59400,
          "fp_adj": 0.00428,
          "fp_yoy": 0.0001,
          "events_adj": 254,
          "events_yoy": 6,
          "cv_adj": 0.2455,
          "cv_yoy": 1.291,
          "recall_adj": 0.8583,
          "recall_yoy": 0.9083
        },
        {
          "joint_rows": 59400,
          "fp_adj": 0.00455,
          "fp_yoy": 2e-05,
          "events_adj": 270,
          "events_yoy": 1,
          "cv_adj": 0.1146,
          "cv_yoy": 3.3166,
          "recall_adj": 0.8333,
          "recall_yoy": 0.975
        },
        {
          "joint_rows": 59400,
          "fp_adj": 0.00451,
          "fp_yoy": 2e-05,
          "events_adj": 268,
          "events_yoy": 1,
          "cv_adj": 0.3035,
          "cv_yoy": 3.3166,
          "recall_adj": 0.825,
          "recall_yoy": 0.8917
        },
        {
          "joint_rows": 59400,
          "fp_adj": 0.00503,
          "fp_yoy": 0.0,
          "events_adj": 299,
          "events_yoy": 0,
          "cv_adj": 0.2813,
          "cv_yoy": null,
          "recall_adj": 0.8,
          "recall_yoy": 0.875
        },
        {
          "joint_rows": 59400,
          "fp_adj": 0.00419,
          "fp_yoy": 2e-05,
          "events_adj": 249,
          "events_yoy": 1,
          "cv_adj": 0.2766,
          "cv_yoy": 3.3166,
          "recall_adj": 0.8167,
          "recall_yoy": 0.8917
        },
        {
          "joint_rows": 59400,
          "fp_adj": 0.00418,
          "fp_yoy": 0.0,
          "events_adj": 248,
          "events_yoy": 0,
          "cv_adj": 0.4351,
          "cv_yoy": null,
          "recall_adj": 0.8417,
          "recall_yoy": 0.9
        },
        {
          "joint_rows": 59400,
          "fp_adj": 0.00468,
          "fp_yoy": 2e-05,
          "events_adj": 278,
          "events_yoy": 1,
          "cv_adj": 0.2755,
          "cv_yoy": 3.3166,
          "recall_adj": 0.8083,
          "recall_yoy": 0.9083
        }
      ],
      "median": {
        "fp_adj": 0.00442,
        "fp_yoy": 2e-05,
        "cv_adj": 0.27895,
        "cv_yoy": 3.3166,
        "recall_adj": 0.825,
        "recall_yoy": 0.89585
      }
    },
    "amp_drift_a0.8": {
      "per_seed": [
        {
          "joint_rows": 59400,
          "fp_adj": 0.08426,
          "fp_yoy": 0.00017,
          "events_adj": 5005,
          "events_yoy": 10,
          "cv_adj": 0.0874,
          "cv_yoy": 0.6547,
          "recall_adj": 0.85,
          "recall_yoy": 0.8917
        },
        {
          "joint_rows": 59400,
          "fp_adj": 0.08155,
          "fp_yoy": 5e-05,
          "events_adj": 4844,
          "events_yoy": 3,
          "cv_adj": 0.1311,
          "cv_yoy": 1.7457,
          "recall_adj": 0.85,
          "recall_yoy": 0.8583
        },
        {
          "joint_rows": 59400,
          "fp_adj": 0.08322,
          "fp_yoy": 2e-05,
          "events_adj": 4943,
          "events_yoy": 1,
          "cv_adj": 0.1695,
          "cv_yoy": 3.3166,
          "recall_adj": 0.8083,
          "recall_yoy": 0.8417
        },
        {
          "joint_rows": 59400,
          "fp_adj": 0.08362,
          "fp_yoy": 0.00015,
          "events_adj": 4967,
          "events_yoy": 9,
          "cv_adj": 0.0854,
          "cv_yoy": 1.1055,
          "recall_adj": 0.8333,
          "recall_yoy": 0.8917
        },
        {
          "joint_rows": 59400,
          "fp_adj": 0.08338,
          "fp_yoy": 8e-05,
          "events_adj": 4953,
          "events_yoy": 5,
          "cv_adj": 0.1038,
          "cv_yoy": 1.491,
          "recall_adj": 0.7917,
          "recall_yoy": 0.9583
        },
        {
          "joint_rows": 59400,
          "fp_adj": 0.08259,
          "fp_yoy": 2e-05,
          "events_adj": 4906,
          "events_yoy": 1,
          "cv_adj": 0.1213,
          "cv_yoy": 3.3166,
          "recall_adj": 0.8583,
          "recall_yoy": 0.85
        },
        {
          "joint_rows": 59400,
          "fp_adj": 0.08354,
          "fp_yoy": 3e-05,
          "events_adj": 4962,
          "events_yoy": 2,
          "cv_adj": 0.1106,
          "cv_yoy": 2.2526,
          "recall_adj": 0.8083,
          "recall_yoy": 0.85
        },
        {
          "joint_rows": 59400,
          "fp_adj": 0.08342,
          "fp_yoy": 8e-05,
          "events_adj": 4955,
          "events_yoy": 5,
          "cv_adj": 0.0901,
          "cv_yoy": 1.5362,
          "recall_adj": 0.8083,
          "recall_yoy": 0.8583
        },
        {
          "joint_rows": 59400,
          "fp_adj": 0.08337,
          "fp_yoy": 2e-05,
          "events_adj": 4952,
          "events_yoy": 1,
          "cv_adj": 0.1586,
          "cv_yoy": 3.3166,
          "recall_adj": 0.8667,
          "recall_yoy": 0.825
        },
        {
          "joint_rows": 59400,
          "fp_adj": 0.08168,
          "fp_yoy": 5e-05,
          "events_adj": 4852,
          "events_yoy": 3,
          "cv_adj": 0.0852,
          "cv_yoy": 1.7457,
          "recall_adj": 0.8,
          "recall_yoy": 0.9083
        }
      ],
      "median": {
        "fp_adj": 0.08338,
        "fp_yoy": 5e-05,
        "cv_adj": 0.1072,
        "cv_yoy": 1.7457,
        "recall_adj": 0.8208,
        "recall_yoy": 0.8583
      }
    },
    "phase_drift_a0.0": {
      "per_seed": [
        {
          "joint_rows": 59400,
          "fp_adj": 7e-05,
          "fp_yoy": 8e-05,
          "events_adj": 4,
          "events_yoy": 5,
          "cv_adj": 1.8708,
          "cv_yoy": 1.1924,
          "recall_adj": 0.9,
          "recall_yoy": 0.9167
        },
        {
          "joint_rows": 59400,
          "fp_adj": 2e-05,
          "fp_yoy": 2e-05,
          "events_adj": 1,
          "events_yoy": 1,
          "cv_adj": 3.3166,
          "cv_yoy": 3.3166,
          "recall_adj": 0.9,
          "recall_yoy": 0.9
        },
        {
          "joint_rows": 59400,
          "fp_adj": 3e-05,
          "fp_yoy": 3e-05,
          "events_adj": 2,
          "events_yoy": 2,
          "cv_adj": 2.2526,
          "cv_yoy": 2.2361,
          "recall_adj": 0.9167,
          "recall_yoy": 0.875
        },
        {
          "joint_rows": 59400,
          "fp_adj": 3e-05,
          "fp_yoy": 0.00012,
          "events_adj": 2,
          "events_yoy": 7,
          "cv_adj": 2.2526,
          "cv_yoy": 1.0877,
          "recall_adj": 0.9333,
          "recall_yoy": 0.9167
        },
        {
          "joint_rows": 59400,
          "fp_adj": 3e-05,
          "fp_yoy": 0.0,
          "events_adj": 2,
          "events_yoy": 0,
          "cv_adj": 2.2526,
          "cv_yoy": null,
          "recall_adj": 0.9417,
          "recall_yoy": 0.9583
        },
        {
          "joint_rows": 59400,
          "fp_adj": 5e-05,
          "fp_yoy": 2e-05,
          "events_adj": 3,
          "events_yoy": 1,
          "cv_adj": 1.7321,
          "cv_yoy": 3.3166,
          "recall_adj": 0.9167,
          "recall_yoy": 0.9083
        },
        {
          "joint_rows": 59400,
          "fp_adj": 0.0001,
          "fp_yoy": 2e-05,
          "events_adj": 6,
          "events_yoy": 1,
          "cv_adj": 1.0123,
          "cv_yoy": 3.3166,
          "recall_adj": 0.9,
          "recall_yoy": 0.8667
        },
        {
          "joint_rows": 59400,
          "fp_adj": 3e-05,
          "fp_yoy": 0.0,
          "events_adj": 2,
          "events_yoy": 0,
          "cv_adj": 3.3166,
          "cv_yoy": null,
          "recall_adj": 0.8833,
          "recall_yoy": 0.8917
        },
        {
          "joint_rows": 59400,
          "fp_adj": 8e-05,
          "fp_yoy": 0.0,
          "events_adj": 5,
          "events_yoy": 0,
          "cv_adj": 2.0085,
          "cv_yoy": null,
          "recall_adj": 0.8833,
          "recall_yoy": 0.9083
        },
        {
          "joint_rows": 59400,
          "fp_adj": 5e-05,
          "fp_yoy": 3e-05,
          "events_adj": 3,
          "events_yoy": 2,
          "cv_adj": 1.7321,
          "cv_yoy": 2.2526,
          "recall_adj": 0.9,
          "recall_yoy": 0.8833
        }
      ],
      "median": {
        "fp_adj": 4e-05,
        "fp_yoy": 2e-05,
        "cv_adj": 2.13055,
        "cv_yoy": 2.2526,
        "recall_adj": 0.9,
        "recall_yoy": 0.90415
      }
    },
    "phase_drift_a0.4": {
      "per_seed": [
        {
          "joint_rows": 59400,
          "fp_adj": 0.03941,
          "fp_yoy": 0.00037,
          "events_adj": 2341,
          "events_yoy": 22,
          "cv_adj": 0.0637,
          "cv_yoy": 0.6671,
          "recall_adj": 0.8083,
          "recall_yoy": 0.9
        },
        {
          "joint_rows": 59400,
          "fp_adj": 0.03985,
          "fp_yoy": 0.00013,
          "events_adj": 2367,
          "events_yoy": 8,
          "cv_adj": 0.0752,
          "cv_yoy": 1.1022,
          "recall_adj": 0.8083,
          "recall_yoy": 0.8917
        },
        {
          "joint_rows": 59400,
          "fp_adj": 0.03781,
          "fp_yoy": 5e-05,
          "events_adj": 2246,
          "events_yoy": 3,
          "cv_adj": 0.0528,
          "cv_yoy": 1.7321,
          "recall_adj": 0.825,
          "recall_yoy": 0.8583
        },
        {
          "joint_rows": 59400,
          "fp_adj": 0.03896,
          "fp_yoy": 0.00017,
          "events_adj": 2314,
          "events_yoy": 10,
          "cv_adj": 0.0425,
          "cv_yoy": 0.9443,
          "recall_adj": 0.8083,
          "recall_yoy": 0.8833
        },
        {
          "joint_rows": 59400,
          "fp_adj": 0.04054,
          "fp_yoy": 0.00022,
          "events_adj": 2408,
          "events_yoy": 13,
          "cv_adj": 0.0847,
          "cv_yoy": 0.8567,
          "recall_adj": 0.85,
          "recall_yoy": 0.9667
        },
        {
          "joint_rows": 59400,
          "fp_adj": 0.03795,
          "fp_yoy": 7e-05,
          "events_adj": 2254,
          "events_yoy": 4,
          "cv_adj": 0.057,
          "cv_yoy": 1.9202,
          "recall_adj": 0.725,
          "recall_yoy": 0.85
        },
        {
          "joint_rows": 59400,
          "fp_adj": 0.03924,
          "fp_yoy": 5e-05,
          "events_adj": 2331,
          "events_yoy": 3,
          "cv_adj": 0.0676,
          "cv_yoy": 1.7457,
          "recall_adj": 0.75,
          "recall_yoy": 0.825
        },
        {
          "joint_rows": 59400,
          "fp_adj": 0.04024,
          "fp_yoy": 0.00013,
          "events_adj": 2390,
          "events_yoy": 8,
          "cv_adj": 0.0606,
          "cv_yoy": 1.0862,
          "recall_adj": 0.7583,
          "recall_yoy": 0.8833
        },
        {
          "joint_rows": 59400,
          "fp_adj": 0.03859,
          "fp_yoy": 0.0001,
          "events_adj": 2292,
          "events_yoy": 6,
          "cv_adj": 0.126,
          "cv_yoy": 1.3363,
          "recall_adj": 0.8583,
          "recall_yoy": 0.85
        },
        {
          "joint_rows": 59400,
          "fp_adj": 0.0401,
          "fp_yoy": 0.00013,
          "events_adj": 2382,
          "events_yoy": 8,
          "cv_adj": 0.0747,
          "cv_yoy": 1.3857,
          "recall_adj": 0.8333,
          "recall_yoy": 0.8917
        }
      ],
      "median": {
        "fp_adj": 0.03932,
        "fp_yoy": 0.00013,
        "cv_adj": 0.06565,
        "cv_yoy": 1.21925,
        "recall_adj": 0.8083,
        "recall_yoy": 0.8833
      }
    },
    "phase_drift_a0.8": {
      "per_seed": [
        {
          "joint_rows": 59400,
          "fp_adj": 0.28695,
          "fp_yoy": 0.00288,
          "events_adj": 17045,
          "events_yoy": 171,
          "cv_adj": 0.0306,
          "cv_yoy": 0.2796,
          "recall_adj": 0.8667,
          "recall_yoy": 0.825
        },
        {
          "joint_rows": 59400,
          "fp_adj": 0.28672,
          "fp_yoy": 0.00215,
          "events_adj": 17031,
          "events_yoy": 128,
          "cv_adj": 0.0546,
          "cv_yoy": 0.277,
          "recall_adj": 0.8583,
          "recall_yoy": 0.8167
        },
        {
          "joint_rows": 59400,
          "fp_adj": 0.28736,
          "fp_yoy": 0.00182,
          "events_adj": 17069,
          "events_yoy": 108,
          "cv_adj": 0.0613,
          "cv_yoy": 0.3022,
          "recall_adj": 0.85,
          "recall_yoy": 0.8
        },
        {
          "joint_rows": 59400,
          "fp_adj": 0.28614,
          "fp_yoy": 0.00246,
          "events_adj": 16997,
          "events_yoy": 146,
          "cv_adj": 0.0195,
          "cv_yoy": 0.3254,
          "recall_adj": 0.8667,
          "recall_yoy": 0.825
        },
        {
          "joint_rows": 59400,
          "fp_adj": 0.28596,
          "fp_yoy": 0.00236,
          "events_adj": 16986,
          "events_yoy": 140,
          "cv_adj": 0.038,
          "cv_yoy": 0.2007,
          "recall_adj": 0.9083,
          "recall_yoy": 0.9167
        },
        {
          "joint_rows": 59400,
          "fp_adj": 0.28741,
          "fp_yoy": 0.00214,
          "events_adj": 17072,
          "events_yoy": 127,
          "cv_adj": 0.0497,
          "cv_yoy": 0.2661,
          "recall_adj": 0.7917,
          "recall_yoy": 0.8
        },
        {
          "joint_rows": 59400,
          "fp_adj": 0.28744,
          "fp_yoy": 0.00236,
          "events_adj": 17074,
          "events_yoy": 140,
          "cv_adj": 0.0327,
          "cv_yoy": 0.288,
          "recall_adj": 0.8333,
          "recall_yoy": 0.8167
        },
        {
          "joint_rows": 59400,
          "fp_adj": 0.28675,
          "fp_yoy": 0.00229,
          "events_adj": 17033,
          "events_yoy": 136,
          "cv_adj": 0.0159,
          "cv_yoy": 0.3556,
          "recall_adj": 0.8417,
          "recall_yoy": 0.7917
        },
        {
          "joint_rows": 59400,
          "fp_adj": 0.28551,
          "fp_yoy": 0.00217,
          "events_adj": 16959,
          "events_yoy": 129,
          "cv_adj": 0.0649,
          "cv_yoy": 0.3977,
          "recall_adj": 0.875,
          "recall_yoy": 0.7917
        },
        {
          "joint_rows": 59400,
          "fp_adj": 0.28628,
          "fp_yoy": 0.00253,
          "events_adj": 17005,
          "events_yoy": 150,
          "cv_adj": 0.0338,
          "cv_yoy": 0.2832,
          "recall_adj": 0.9083,
          "recall_yoy": 0.8417
        }
      ],
      "median": {
        "fp_adj": 0.28673,
        "fp_yoy": 0.00232,
        "cv_adj": 0.0359,
        "cv_yoy": 0.2856,
        "recall_adj": 0.8625,
        "recall_yoy": 0.8167
      }
    }
  },
  "checks": {
    "stationary_a0.4_yoy_le_quarter_all_seeds": true,
    "stationary_a0.4_cv_yoy_lt_adj_9of10": null,
    "stationary_a0.4_recall_9of10": true,
    "stationary_a0.8_yoy_le_quarter_all_seeds": true,
    "stationary_a0.8_cv_yoy_lt_adj_9of10": null,
    "stationary_a0.8_recall_9of10": true,
    "stationary_a0_median_abs_fp_gap": 3e-05,
    "cure_inversion_cells_a_ge_04": []
  },
  "verdict": "PASS"
}

==> anc/output/e50_public_panel_classifier_truth_20260728T114724Z.json <==
{
  "provenance": {
    "run_id": "20260728T114724Z",
    "seed": 42,
    "git_sha": "2da0b57",
    "git_describe": "2da0b57-dirty",
    "dirty": true,
    "libraries": {
      "python": "3.12.10",
      "platform": "Windows-11-10.0.26200-SP0",
      "numpy": "2.4.4",
      "pandas": "2.3.3",
      "scipy": "1.15.3",
      "sklearn": "1.7.2",
      "lightgbm": "4.6.0",
      "xgboost": "3.0.5",
      "catboost": "1.2.10",
      "statsmodels": "0.14.5",
      "matplotlib": "3.10.9",
      "datasetsforecast": "1.0.1",
      "torch": "2.8.0+cu129",
      "tabfm": null
    },
    "config": {
      "experiment": "E50_public_panel_classifier_truth",
      "k": 6,
      "cut": 0.5,
      "truth": "annual windows next12<=0.5*trail12 (E41: zero anchor-month artifact for k=12)",
      "learner": "LGBMClassifier(300, 0.05, 31, seed 42)",
      "features": "E42 past-only set, no month one-hots",
      "top_q": 0.1,
      "bc_ratios": [
        2,
        5,
        10
      ],
      "retail_excluded_reason": "24 usable months cannot fit 24m feature history + 12m truth horizon (no valid anchor); construct-level public classifier structurally requires a longer customer panel",
      "preregistered_bars": "SUPPORT = yoy-trained truth-ROC > adj-trained on both panels; KILL = adj wins both; SPLIT = report, no adoption without operator review"
    }
  },
  "panels": {
    "m5_top_items": {
      "n_entities": 2000,
      "n_months": 64,
      "train_anchors": [
        23,
        42
      ],
      "test_anchors": [
        43,
        51
      ],
      "test_rows": 17744,
      "truth_prevalence_test": 0.0381,
      "adj": {
        "train_rows": 37182,
        "label_prevalence_train": 0.0618,
        "truth_roc": 0.6312,
        "truth_ap": 0.0791,
        "own_label_roc": 0.7566,
        "lift_at_10pct": 2.708,
        "top_decile": {
          "targeted": 1774,
          "tp": 183,
          "fp": 1591
        },
        "net_benefit_per_targeted": {
          "2": -0.691,
          "5": -0.381,
          "10": 0.135
        }
      },
      "yoy": {
        "train_rows": 37182,
        "label_prevalence_train": 0.0896,
        "truth_roc": 0.7536,
        "truth_ap": 0.1567,
        "own_label_roc": 0.824,
        "lift_at_10pct": 3.877,
        "top_decile": {
          "targeted": 1774,
          "tp": 262,
          "fp": 1512
        },
        "net_benefit_per_targeted": {
          "2": -0.557,
          "5": -0.114,
          "10": 0.625
        }
      },
      "yoy_wins_truth_roc": true
    },
    "tourism": {
      "n_entities": 304,
      "n_months": 228,
      "train_anchors": [
        23,
        191
      ],
      "test_anchors": [
        192,
        215
      ],
      "test_rows": 5573,
      "truth_prevalence_test": 0.0389,
      "adj": {
        "train_rows": 37883,
        "label_prevalence_train": 0.124,
        "truth_roc": 0.7954,
        "truth_ap": 0.1795,
        "own_label_roc": 0.8985,
        "lift_at_10pct": 3.965,
        "top_decile": {
          "targeted": 557,
          "tp": 86,
          "fp": 471
        },
        "net_benefit_per_targeted": {
          "2": -0.537,
          "5": -0.074,
          "10": 0.698
        }
      },
      "yoy": {
        "train_rows": 37883,
        "label_prevalence_train": 0.087,
        "truth_roc": 0.8171,
        "truth_ap": 0.2883,
        "own_label_roc": 0.8637,
        "lift_at_10pct": 4.611,
        "top_decile": {
          "targeted": 557,
          "tp": 100,
          "fp": 457
        },
        "net_benefit_per_targeted": {
          "2": -0.461,
          "5": 0.077,
          "10": 0.975
        }
      },
      "yoy_wins_truth_roc": true
    }
  },
  "verdict": "SUPPORT"
}

==> anc/output/e51_truth_form_sensitivity_public_classifier_20260728T114757Z.json <==
{
  "provenance": {
    "run_id": "20260728T114757Z",
    "seed": 42,
    "git_sha": "2da0b57",
    "git_describe": "2da0b57-dirty",
    "dirty": true,
    "libraries": {
      "python": "3.12.10",
      "platform": "Windows-11-10.0.26200-SP0",
      "numpy": "2.4.4",
      "pandas": "2.3.3",
      "scipy": "1.15.3",
      "sklearn": "1.7.2",
      "lightgbm": "4.6.0",
      "xgboost": "3.0.5",
      "catboost": "1.2.10",
      "statsmodels": "0.14.5",
      "matplotlib": "3.10.9",
      "datasetsforecast": "1.0.1",
      "torch": "2.8.0+cu129",
      "tabfm": null
    },
    "config": {
      "experiment": "E51_truth_form_sensitivity_public_classifier",
      "protocol": "E50 arms exactly (same features, learner, split); four truth forms incl. a non-ratio slope truth",
      "preregistered_bars": "ROBUST = yoy wins truth-ROC on both panels under every variant; CAVEAT = adj wins both panels under any variant; else MIXED"
    }
  },
  "panels": {
    "m5_top_items": {
      "n_entities": 2000,
      "test_anchors": [
        43,
        51
      ],
      "annual_cut04": {
        "rows": 17744,
        "prevalence": 0.0174,
        "adj_roc": 0.6411,
        "yoy_roc": 0.7722,
        "yoy_wins": true
      },
      "annual_cut06": {
        "rows": 17744,
        "prevalence": 0.0801,
        "adj_roc": 0.6209,
        "yoy_roc": 0.7209,
        "yoy_wins": true
      },
      "twoyear_base": {
        "rows": 17744,
        "prevalence": 0.0544,
        "adj_roc": 0.6172,
        "yoy_roc": 0.7591,
        "yoy_wins": true
      },
      "slope": {
        "rows": 17744,
        "prevalence": 0.143,
        "adj_roc": 0.5302,
        "yoy_roc": 0.497,
        "yoy_wins": false
      }
    },
    "tourism": {
      "n_entities": 304,
      "test_anchors": [
        192,
        215
      ],
      "annual_cut04": {
        "rows": 5573,
        "prevalence": 0.0201,
        "adj_roc": 0.8311,
        "yoy_roc": 0.839,
        "yoy_wins": true
      },
      "annual_cut06": {
        "rows": 5573,
        "prevalence": 0.0633,
        "adj_roc": 0.7732,
        "yoy_roc": 0.7972,
        "yoy_wins": true
      },
      "twoyear_base": {
        "rows": 5573,
        "prevalence": 0.0264,
        "adj_roc": 0.7342,
        "yoy_roc": 0.7421,
        "yoy_wins": true
      },
      "slope": {
        "rows": 5573,
        "prevalence": 0.2437,
        "adj_roc": 0.4592,
        "yoy_roc": 0.6238,
        "yoy_wins": true
      }
    }
  },
  "per_variant": {
    "annual_cut04": {
      "ran_on": [
        "m5_top_items",
        "tourism"
      ],
      "yoy_wins_on": [
        "m5_top_items",
        "tourism"
      ]
    },
    "annual_cut06": {
      "ran_on": [
        "m5_top_items",
        "tourism"
      ],
      "yoy_wins_on": [
        "m5_top_items",
        "tourism"
      ]
    },
    "twoyear_base": {
      "ran_on": [
        "m5_top_items",
        "tourism"
      ],
      "yoy_wins_on": [
        "m5_top_items",
        "tourism"
      ]
    },
    "slope": {
      "ran_on": [
        "m5_top_items",
        "tourism"
      ],
      "yoy_wins_on": [
        "tourism"
      ]
    }
  },
  "verdict": "MIXED"
}

==> anc/output/e52_blindspot_eval_variant_20260728T151515Z.json <==
{
  "provenance": {
    "run_id": "20260728T151515Z",
    "seed": 42,
    "git_sha": "a5f05f6",
    "git_describe": "a5f05f6",
    "dirty": false,
    "libraries": {
      "python": "3.12.10",
      "platform": "Windows-11-10.0.26200-SP0",
      "numpy": "2.4.4",
      "pandas": "2.3.3",
      "scipy": "1.15.3",
      "sklearn": "1.7.2",
      "lightgbm": "4.6.0",
      "xgboost": "3.0.5",
      "catboost": "1.2.10",
      "statsmodels": "0.14.5",
      "matplotlib": "3.10.9",
      "datasetsforecast": null,
      "torch": "2.8.0+cu129",
      "tabfm": null
    },
    "config": {
      "experiment": "E52_blindspot_eval_variant",
      "world": "E42 build_world (E35 + ramps), models trained exactly as E42 plain-feature arms",
      "preregistered_bars": "SURVIVES = yoy-adj ROC gap >= 0.1 in every variant; FINDING = any gap below; INVERSION = any negative gap"
    }
  },
  "results": {
    "group_counts": {
      "pos": 559,
      "clean": 28800,
      "ramp_stab": 2684,
      "step_stab": 3136
    },
    "baseline": {
      "adj_roc": 0.4368,
      "yoy_roc": 0.7766,
      "gap": 0.3398
    },
    "plus_ramp_stab": {
      "adj_roc": 0.4381,
      "yoy_roc": 0.7556,
      "gap": 0.3175
    },
    "plus_both_stab": {
      "adj_roc": 0.4388,
      "yoy_roc": 0.7411,
      "gap": 0.3023
    },
    "adj_mean_score_by_group": {
      "clean": 0.1041,
      "ramp_stab": 0.1044,
      "step_stab": 0.1088
    },
    "yoy_mean_score_by_group": {
      "clean": 0.022,
      "ramp_stab": 0.1131,
      "step_stab": 0.1001
    }
  },
  "verdict": "SURVIVES"
}

==> anc/output/e54_aligned_added_events_decomposition_public_20260817T062319Z.json <==
{
  "provenance": {
    "run_id": "20260817T062318Z",
    "seed": 42,
    "git_sha": "8f7eb9b",
    "git_describe": "8f7eb9b-dirty",
    "dirty": true,
    "libraries": {
      "python": "3.12.10",
      "platform": "Windows-11-10.0.26200-SP0",
      "numpy": "2.4.4",
      "pandas": "2.3.3",
      "scipy": "1.15.3",
      "lightgbm": "4.6.0",
      "xgboost": "3.0.5",
      "catboost": "1.2.10",
      "statsmodels": "0.14.5",
      "matplotlib": "3.10.9",
      "datasetsforecast": "1.0.1"
    },
    "config": {
      "experiment": "E54_aligned_added_events_decomposition_public",
      "k": 6,
      "cut": 0.5,
      "direction": "yoy-fires / adjacent-silent (the cure's ADDED events; mirror of E43)",
      "bucket_rules": {
        "prior_year_spike": "yoy_base >= 1.3 x 2y-back",
        "trailing_ratchet": "trail <= 0.7 x trail 1y-back",
        "seasonal_masked": "des_ent label defined & fires"
      },
      "precedence": "aligned-unfavorable first (E43's honesty convention, mirrored)"
    }
  },
  "m5_top_items": {
    "added_events": 3847,
    "yoy_events_joint": 7264,
    "added_share_of_yoy_events": 0.5296,
    "buckets_precedence": {
      "prior_year_spike": 1119,
      "trailing_ratchet": 1490,
      "seasonal_masked": 233,
      "unresolved": 1005
    },
    "buckets_share": {
      "prior_year_spike": 0.2909,
      "trailing_ratchet": 0.3873,
      "seasonal_masked": 0.0606,
      "unresolved": 0.2612
    },
    "seasonal_masked_any_precedence": 592,
    "des_defined_within_added": 3050,
    "prior_year_spike_any_precedence": 1119,
    "prevalence_adj": 0.0637,
    "prevalence_yoy": 0.0857
  }
}

==> anc/scripts/_label_confound_protocol.py <==
"""Shared engine for the seasonal-label-confound replication suite.

Protocol: REPLICATION_PLAN.md (this package). Mirrors the production label
math: at anchor month i on an entity's monthly activity vector,

    trail_k = sum(months[i-k+1 .. i])          (adjacent baseline)
    next_k  = sum(months[i+1 .. i+k])          (outcome window)
    yoy_k   = sum(months[i+1-12 .. i+k-12])    (same k calendar months, one year prior)

    decay_adj  = next_k <= cut * trail_k   (defined iff trail_k > 0)
    decay_yoy  = next_k <= cut * yoy_k     (defined iff yoy_k  > 0)
    growth_*   = next_k >= gcut * baseline

Entity-anchor fence: >=75% positive months in the trailing min(12, available) months.
Primary comparison runs on JOINT rows (both labels defined) so composition is identical.
All headline numbers carry cluster-bootstrap CIs (resample entities, seed fixed).
"""

from __future__ import annotations

import numpy as np


# ---------------------------------------------------------------- window sums

def _wsum(mat: np.ndarray, k: int) -> np.ndarray:
    """S[:, j] = sum over columns [j-k+1 .. j]; NaN where the window is incomplete."""
    n, T = mat.shape
    c = np.cumsum(mat, axis=1, dtype=np.float64)
    S = np.full((n, T), np.nan)
    S[:, k - 1:] = c[:, k - 1:]
    if T > k:
        S[:, k:] -= c[:, :-k]
    return S


def _fence_frac_pos(mat: np.ndarray) -> np.ndarray:
    """F[:, i] = fraction of positive months in the trailing min(12, i+1) months."""
    n, T = mat.shape
    posc = np.cumsum((mat > 0).astype(np.float64), axis=1)
    idx = np.arange(T)
    avail = np.minimum(12, idx + 1).astype(np.float64)
    lo = idx - 12  # column index of cumsum to subtract (window start-1)
    prev = np.zeros((n, T))
    m = lo >= 0
    prev[:, m] = posc[:, lo[m]]
    return (posc - prev) / avail


# ---------------------------------------------------------------- label rows

def build_label_arrays(mat: np.ndarray, k: int, cut: float, gcut: float,
                       min_frac_pos: float = 0.75) -> dict:
    """All per-(entity, anchor) label ingredients + validity masks, shape [n, T]."""
    n, T = mat.shape
    trail = _wsum(mat, k)                       # window ending at i
    allsum = _wsum(mat, k)
    nxt = np.full((n, T), np.nan)
    nxt[:, : T - k] = allsum[:, k:]             # window ending at i+k -> anchored at i
    yoyb = np.full((n, T), np.nan)
    # yoy window ends at i + k - 12; valid where that end index >= k-1  <=>  i >= 11
    if T > 12 - k:
        yoyb[:, 12 - k + (k - 1):] = allsum[:, k - 1: T - (12 - k)]  # i >= 11
    fence = _fence_frac_pos(mat) >= min_frac_pos

    adj_ok = fence & np.isfinite(trail) & np.isfinite(nxt) & (trail > 0)
    yoy_ok = fence & np.isfinite(yoyb) & np.isfinite(nxt) & (yoyb > 0)
    joint = adj_ok & yoy_ok

    with np.errstate(invalid="ignore"):
        d_adj = nxt <= cut * trail
        d_yoy = nxt <= cut * yoyb
        g_adj = nxt >= gcut * trail
        g_yoy = nxt >= gcut * yoyb
    return {"trail": trail, "next": nxt, "yoy": yoyb, "adj_ok": adj_ok,
            "yoy_ok": yoy_ok, "joint": joint,
            "d_adj": d_adj, "d_yoy": d_yoy, "g_adj": g_adj, "g_yoy": g_yoy}


# ---------------------------------------------------------------- aggregation

def _month_indicator(month_of_year: np.ndarray) -> np.ndarray:
    """[T, 12] one-hot of calendar month (1..12)."""
    M = np.zeros((len(month_of_year), 12))
    M[np.arange(len(month_of_year)), month_of_year - 1] = 1.0
    return M


def _rates_stats(ev_counts: np.ndarray, va_counts: np.ndarray) -> dict:
    """CV / ratio / range over per-calendar-month rates from summed count vectors [12]."""
    obs = va_counts > 0
    rates = np.full(12, np.nan)
    rates[obs] = ev_counts[obs] / va_counts[obs]
    r = rates[obs]
    sm = (ev_counts[obs] + 0.5) / (va_counts[obs] + 1.0)     # smoothed (add-half)
    out = {
        "rates_by_month": {str(m + 1): (round(float(rates[m]), 6) if obs[m] else None)
                           for m in range(12)},
        "cv": float(np.std(r) / np.mean(r)) if len(r) and np.mean(r) > 0 else None,
        "range_pp": float((r.max() - r.min()) * 100) if len(r) else None,
        "ratio_raw": (float(r.max() / r.min()) if len(r) and r.min() > 0 else None),
        "ratio_smoothed": float(sm.max() / sm.min()) if len(sm) else None,
        "months_observed": int(obs.sum()),
    }
    return out


def analyze_panel(mat: np.ndarray, month_of_year: np.ndarray, *, k: int = 6,
                  cut: float = 0.5, gcut: float = 1.5, n_boot: int = 1000,
                  seed: int = 42, min_frac_pos: float = 0.75,
                  slim: bool = False) -> dict:
    """Full artifact/cure analysis for one panel at one (k, cut) config.

    mat: [n_entities, T] monthly activity; month_of_year: [T] ints 1..12.
    slim=True skips growth labels, terciles, and the adjacent-full-set block
    (used for the sensitivity grid).
    """
    L = build_label_arrays(mat, k, cut, gcut, min_frac_pos)
    n = mat.shape[0]
    M = _month_indicator(month_of_year)
    J = L["joint"]

    # per-entity [n, 12] count matrices on JOINT rows
    V = J @ M
    E_adj = (J & L["d_adj"]) @ M
    E_yoy = (J & L["d_yoy"]) @ M
    # per-entity FP/FN counts
    a_cnt = (J & L["d_adj"]).sum(1).astype(float)
    fp_cnt = (J & L["d_adj"] & ~L["d_yoy"]).sum(1).astype(float)
    y_cnt = (J & L["d_yoy"]).sum(1).astype(float)
    fn_cnt = (J & L["d_yoy"] & ~L["d_adj"]).sum(1).astype(float)

    def _cv(ev, va):
        obs = va > 0
        if obs.sum() < 2:
            return np.nan
        r = ev[obs] / va[obs]
        mu = r.mean()
        return np.std(r) / mu if mu > 0 else np.nan

    stats_adj = _rates_stats(E_adj.sum(0), V.sum(0))
    stats_yoy = _rates_stats(E_yoy.sum(0), V.sum(0))
    fp_share = float(fp_cnt.sum() / a_cnt.sum()) if a_cnt.sum() else None
    fn_share = float(fn_cnt.sum() / y_cnt.sum()) if y_cnt.sum() else None

    # cluster bootstrap over entities
    rng = np.random.default_rng(seed)
    cv_gap = np.full(n_boot, np.nan)
    fp_b = np.full(n_boot, np.nan)
    fn_b = np.full(n_boot, np.nan)
    for b in range(n_boot):
        idx = rng.integers(0, n, n)
        cva = _cv(E_adj[idx].sum(0), V[idx].sum(0))
        cvy = _cv(E_yoy[idx].sum(0), V[idx].sum(0))
        cv_gap[b] = cva - cvy
        asum, ysum = a_cnt[idx].sum(), y_cnt[idx].sum()
        fp_b[b] = fp_cnt[idx].sum() / asum if asum else np.nan
        fn_b[b] = fn_cnt[idx].sum() / ysum if ysum else np.nan

    def _ci(x):
        x = x[np.isfinite(x)]
        return [round(float(np.percentile(x, 2.5)), 4),
                round(float(np.percentile(x, 97.5)), 4)] if len(x) else None

    ok = np.isfinite(cv_gap)
    joint_block = {
        "n_rows": int(J.sum()), "n_entities_with_rows": int((J.any(1)).sum()),
        "events_adj": int(a_cnt.sum()), "events_yoy": int(y_cnt.sum()),
        "adjacent": stats_adj, "yoy": stats_yoy,
        "cv_adj": stats_adj["cv"], "cv_yoy": stats_yoy["cv"],
        "cv_gap_ci95": _ci(cv_gap),
        "p_cv_adj_gt_yoy": round(float((cv_gap[ok] > 0).mean()), 4) if ok.any() else None,
        "fp_share": fp_share, "fp_share_ci95": _ci(fp_b),
        "fn_share": fn_share, "fn_share_ci95": _ci(fn_b),
    }
    out = {"config": {"k": k, "cut": cut, "gcut": gcut, "n_boot": n_boot,
                      "seed": seed, "min_frac_pos": min_frac_pos},
           "n_entities": int(n), "n_months": int(mat.shape[1]),
           "joint": joint_block}
    if slim:
        return out

    # adjacent label on its FULL valid set (production's framing)
    A = L["adj_ok"]
    out["adjacent_full_set"] = {
        "n_rows": int(A.sum()),
        **_rates_stats(((A & L["d_adj"]) @ M).sum(0), (A @ M).sum(0)),
    }
    # growth labels (secondary), joint rows
    ga = (J & L["g_adj"]).sum(1).astype(float)
    gfp = (J & L["g_adj"] & ~L["g_yoy"]).sum(1).astype(float)
    out["growth_joint"] = {
        "adjacent": _rates_stats(((J & L["g_adj"]) @ M).sum(0), V.sum(0)),
        "yoy": _rates_stats(((J & L["g_yoy"]) @ M).sum(0), V.sum(0)),
        "fp_share": float(gfp.sum() / ga.sum()) if ga.sum() else None,
    }
    return out


# ------------------------------------------------------- seasonal strength

def seasonal_strength(mat: np.ndarray, month_of_year: np.ndarray,
                      min_valid: int = 24) -> np.ndarray:
    """Month-of-year R^2 on 12-mo-centered-detrended log1p activity, per entity."""
    n, T = mat.shape
    x = np.log1p(np.maximum(mat, 0.0))
    # centered 12-month rolling mean (window 12, require full window)
    c = np.cumsum(np.pad(x, ((0, 0), (1, 0))), axis=1)
    trend = np.full((n, T), np.nan)
    half = 6
    for i in range(half, T - half + 1):
        if i + half <= T:
            trend[:, i] = (c[:, i + half] - c[:, i - half]) / 12.0
    r = x - trend
    out = np.full(n, np.nan)
    for e in range(n):
        v = np.isfinite(r[e])
        if v.sum() < min_valid:
            continue
        res = r[e, v]
        mo = month_of_year[v]
        fitted = np.zeros_like(res)
        for m in np.unique(mo):
            sel = mo == m
            fitted[sel] = res[sel].mean()
        tot = np.var(res)
        out[e] = 1.0 - np.var(res - fitted) / tot if tot > 0 else 0.0
    return out


def tercile_analysis(mat: np.ndarray, month_of_year: np.ndarray, *, k: int = 6,
                     cut: float = 0.5, gcut: float = 1.5,
                     min_frac_pos: float = 0.75) -> list[dict]:
    """Artifact + FP share by seasonal-strength tercile (point estimates)."""
    s = seasonal_strength(mat, month_of_year)
    valid = np.isfinite(s)
    if valid.sum() < 30:
        return []
    qs = np.nanpercentile(s[valid], [100 / 3, 200 / 3])
    bins = [(-np.inf, qs[0]), (qs[0], qs[1]), (qs[1], np.inf)]
    rows = []
    for t, (lo, hi) in enumerate(bins):
        sel = valid & (s > lo) & (s <= hi) if t else valid & (s <= hi)
        if t == 2:
            sel = valid & (s > lo)
        if sel.sum() < 10:
            rows.append({"tercile": t + 1, "n": int(sel.sum()), "skipped": True})
            continue
        r = analyze_panel(mat[sel], month_of_year, k=k, cut=cut, gcut=gcut,
                          n_boot=200, slim=True)
        rows.append({"tercile": t + 1, "n": int(sel.sum()),
                     "strength_range": [round(float(max(lo, np.nanmin(s[sel]))), 3),
                                        round(float(min(hi, np.nanmax(s[sel]))), 3)],
                     "cv_adj": r["joint"]["cv_adj"], "cv_yoy": r["joint"]["cv_yoy"],
                     "fp_share": r["joint"]["fp_share"],
                     "events_adj": r["joint"]["events_adj"]})
    return rows


# ------------------------------------------------------- standard run shape

SENSITIVITY_GRID = [(6, 0.4), (6, 0.6), (3, 0.5)]


def run_suite(mat: np.ndarray, month_of_year: np.ndarray, *, seed: int = 42,
              n_boot: int = 1000, with_terciles: bool = True,
              min_frac_pos: float = 0.75) -> dict:
    """Primary config + sensitivity grid + terciles — the per-panel deliverable."""
    primary = analyze_panel(mat, month_of_year, k=6, cut=0.5, n_boot=n_boot,
                            seed=seed, min_frac_pos=min_frac_pos)
    sens = {}
    for kk, cc in SENSITIVITY_GRID:
        r = analyze_panel(mat, month_of_year, k=kk, cut=cc, n_boot=n_boot,
                          seed=seed, min_frac_pos=min_frac_pos, slim=True)
        sens[f"k{kk}_cut{cc}"] = r["joint"]
    out = {"primary": primary, "sensitivity": sens}
    if with_terciles:
        out["seasonal_strength_terciles"] = tercile_analysis(
            mat, month_of_year, min_frac_pos=min_frac_pos)
    return out


==> anc/scripts/_provenance.py <==
"""Shared provenance + output helpers for the replication suite.

Every experiment writes a JSON (and optional figure) into ``output/`` carrying
full provenance: git sha + dirty flag, key library versions, UTC run-id, the
seed, and a config snapshot, so every finding is reproducible from a pinned
data-vintage + code-version.
"""

from __future__ import annotations

import json
import platform
import subprocess
import sys
from datetime import datetime, timezone
from pathlib import Path

# Windows consoles default to cp1252 and crash on non-Latin-1 glyphs in print();
# JSON output is unaffected (json.dumps ensure_ascii escapes). Make stdout robust.
try:
    sys.stdout.reconfigure(encoding="utf-8", errors="replace")
except Exception:  # noqa: BLE001
    pass

EXPERIMENTS_DIR = Path(__file__).resolve().parent.parent
OUTPUT_DIR = EXPERIMENTS_DIR / "output"
REPO_ROOT = EXPERIMENTS_DIR  # packaged copy: the package root doubles as the repository root


def utc_run_id() -> str:
    """Compact ISO-8601 UTC stamp, e.g. 20260615T031400Z."""
    return datetime.now(timezone.utc).strftime("%Y%m%dT%H%M%SZ")


def _git(*args: str) -> str:
    try:
        return subprocess.check_output(
            ["git", *args], cwd=REPO_ROOT, stderr=subprocess.DEVNULL
        ).decode().strip()
    except Exception:  # noqa: BLE001 - provenance is best-effort, never blocks a run
        return "unknown"


def git_provenance() -> dict:
    porcelain = _git("status", "--porcelain")
    return {
        "git_sha": _git("rev-parse", "--short", "HEAD"),
        "git_describe": _git("describe", "--tags", "--dirty", "--always"),
        "dirty": bool(porcelain.strip()),
    }


def lib_versions() -> dict:
    versions = {"python": sys.version.split()[0], "platform": platform.platform()}
    for mod in ("numpy", "pandas", "scipy", "sklearn", "lightgbm", "xgboost",
                "catboost", "statsmodels", "matplotlib", "datasetsforecast",
                "torch", "tabfm"):
        try:
            versions[mod] = __import__(mod).__version__
        except Exception:  # noqa: BLE001
            versions[mod] = None
    return versions


def provenance(seed: int | None = None, config: dict | None = None) -> dict:
    """Full provenance block to embed at the top of every experiment output."""
    block = {
        "run_id": utc_run_id(),
        "seed": seed,
        **git_provenance(),
        "libraries": lib_versions(),
    }
    if config is not None:
        block["config"] = config
    return block


def write_output(name: str, payload: dict, run_id: str | None = None) -> Path:
    """Write a JSON artifact to output/<name>_<run_id>.json and echo the path."""
    OUTPUT_DIR.mkdir(parents=True, exist_ok=True)
    rid = run_id or payload.get("provenance", {}).get("run_id") or utc_run_id()
    path = OUTPUT_DIR / f"{name}_{rid}.json"
    path.write_text(json.dumps(payload, indent=2, default=str))
    print(f"[output] wrote {path.relative_to(REPO_ROOT)}")
    return path


==> anc/scripts/build_label_confound_figures.py <==
"""Build the manuscript figures from the pinned result JSONs.

Reads the immutable experiment artifacts (run-ids pinned below — a re-run of the
experiments writes new timestamps and this script is then re-pointed deliberately,
never silently) and writes publication PDFs to `figures/` under the package root.

File name (prefix)                  Manuscript figure
fig0_label_windows_schematic        Fig. 1  mechanism schematic (three label windows)
fig1_rate_by_anchor_month           Fig. 2  rate-by-anchor-month curves, adjacent vs YoY
fig2_synthetic_dose_response        Fig. 3  synthetic FP dose-response (amplitude sweep)
fig3_fp_by_seasonal_strength        supplement §S6  seasonal-strength terciles

Run (package root):  python scripts/build_label_confound_figures.py
"""

from __future__ import annotations

import json
import sys
from pathlib import Path

import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt  # noqa: E402

SCRIPTS = Path(__file__).resolve().parent
OUTPUT = SCRIPTS.parent / "output"
FIGDIR = SCRIPTS.parent / "figures"  # packaged copy: figures land in the package root

PINNED = {
    "e35": "e35_seasonal_label_confound_synthetic_20260725T103727Z.json",
    "e36": "e36_m5_seasonal_label_confound_20260725T104144Z.json",
    "e37": "e37_tourism_seasonal_label_confound_20260725T103854Z.json",
    "e38": "e38_online_retail_seasonal_label_confound_20260725T104018Z.json",
}

# one hue per label construction, colorblind-safe, consistent across all figures
C_ADJ = "#c1272d"   # adjacent-window label
C_YOY = "#0000a7"   # YoY-aligned label
MONTHS = ["J", "F", "M", "A", "M", "J", "J", "A", "S", "O", "N", "D"]


def load(key: str) -> dict:
    return json.loads((OUTPUT / PINNED[key]).read_text())


def rates(block: dict) -> list[float | None]:
    r = block["rates_by_month"]
    return [None if r[str(m)] is None else 100 * r[str(m)] for m in range(1, 13)]


def fig0() -> None:
    """Mechanism schematic: one seasonal entity, three windows at a post-peak anchor."""
    import numpy as np
    t = np.arange(30)                                # Jan 2019 .. Jun 2021
    y = 100 * (1 + 0.6 * np.cos(2 * np.pi * (t % 12 - 6) / 12))   # peak in July
    a = 20                                           # anchor: end of Sep 2020 (idx 20)
    fig, ax = plt.subplots(figsize=(8.2, 3.0))
    ax.plot(t, y, color="0.25", lw=1.6, marker="o", ms=3, zorder=3)
    spans = [(a - 5, a, C_ADJ, 0.18, "adjacent baseline\n(Apr--Sep, high season)"),
             (a + 1, a + 6, "0.4", 0.25, "outcome window\n(Oct--Mar, low season)"),
             (a + 1 - 12, a + 6 - 12, C_YOY, 0.15, "YoY baseline\n(prior Oct--Mar)")]
    for lo, hi, c, al, lab in spans:
        ax.axvspan(lo - 0.4, hi + 0.4, color=c, alpha=al, lw=0)
        ax.text((lo + hi) / 2, 175, lab.replace("--", "-"), ha="center",
                fontsize=7.5, color=c if c != "0.4" else "0.2")
    ax.axvline(a + 0.5, color="k", lw=1.0, ls="--")
    ax.text(a + 0.7, 8, "anchor", fontsize=8)
    ax.text(1, 12, "adjacent ratio $\\approx$ 0.5 $\\rightarrow$ \"decay\"\n"
                   "YoY ratio $\\approx$ 1.0 $\\rightarrow$ no event",
            fontsize=8.5, va="bottom")
    ax.set_xticks(range(0, 30, 3),
                  ["Jan19", "Apr", "Jul", "Oct", "Jan20", "Apr", "Jul", "Oct",
                   "Jan21", "Apr"])
    ax.tick_params(labelsize=8)
    ax.set_ylabel("monthly activity", fontsize=9)
    ax.set_ylim(0, 195)
    fig.tight_layout()
    fig.savefig(FIGDIR / "fig0_label_windows_schematic.pdf")
    plt.close(fig)


def fig1() -> None:
    e36 = load("e36")["top_items"]["primary"]
    e37 = load("e37")["tourism_bottom"]["primary"]
    e38 = load("e38")["customers"]["primary"]
    panels = [
        ("M5 store-items (n=2,000)", rates(e36["joint"]["adjacent"]),
         rates(e36["joint"]["yoy"]), None),
        ("Tourism regions (n=274)", rates(e37["joint"]["adjacent"]),
         rates(e37["joint"]["yoy"]), None),
        ("Retail II customers (n=298)", rates(e38["joint"]["adjacent"]),
         rates(e38["joint"]["yoy"]), rates(e38["adjacent_full_set"])),
    ]
    fig, axes = plt.subplots(1, 3, figsize=(10.5, 3.2), sharex=True)
    x = range(1, 13)
    for ax, (title, adj, yoy, adj_full) in zip(axes, panels):
        if adj_full is not None:
            ax.plot(x, adj_full, color=C_ADJ, lw=1.0, ls=":", marker="o", ms=2.5,
                    label="adjacent (all anchors)")
        ax.plot(x, adj, color=C_ADJ, lw=1.6, marker="o", ms=3.5, label="adjacent")
        ax.plot(x, yoy, color=C_YOY, lw=1.6, marker="s", ms=3.5, label="YoY-aligned")
        ax.set_title(title, fontsize=9)
        ax.set_xticks(list(x), MONTHS)
        ax.tick_params(labelsize=8)
        ax.grid(True, alpha=0.25, lw=0.5)
        ax.set_ylim(bottom=0)
    axes[0].set_ylabel("decay-event rate (%)", fontsize=9)
    axes[1].set_xlabel("anchor calendar month", fontsize=9)
    axes[2].legend(fontsize=7, frameon=False)
    fig.tight_layout()
    fig.savefig(FIGDIR / "fig1_rate_by_anchor_month.pdf")
    plt.close(fig)


def fig2() -> None:
    d35 = load("e35")
    e35 = d35["fp_dose_response_clean_cohort"]
    rec = d35["recall_by_dose"]
    doses = sorted(e35, key=float)
    xs = [float(d) for d in doses]
    fig, axes = plt.subplots(1, 2, figsize=(8.6, 3.1))
    axes[0].plot(xs, [100 * e35[d]["fp_rate_adj"] for d in doses],
                 color=C_ADJ, lw=1.6, marker="o", label="adjacent")
    axes[0].plot(xs, [100 * e35[d]["fp_rate_yoy"] for d in doses],
                 color=C_YOY, lw=1.6, marker="s", label="YoY-aligned")
    axes[0].set_ylabel("false decay-event rate (%)", fontsize=9)
    axes[0].set_title("(a) false positives, no true decline", fontsize=9)
    axes[1].plot(xs, [rec[d]["adj"] for d in doses],
                 color=C_ADJ, lw=1.6, marker="o", label="adjacent")
    axes[1].plot(xs, [rec[d]["yoy"] for d in doses],
                 color=C_YOY, lw=1.6, marker="s", label="YoY-aligned")
    axes[1].set_ylabel("recall of injected declines", fontsize=9)
    axes[1].set_ylim(0.5, 1.02)
    axes[1].set_title("(b) recall of true $-$60% declines", fontsize=9)
    for ax in axes:
        ax.set_xlabel("seasonal amplitude $a$", fontsize=9)
        ax.tick_params(labelsize=8)
        ax.grid(True, alpha=0.25, lw=0.5)
        ax.legend(fontsize=8, frameon=False)
    fig.tight_layout()
    fig.savefig(FIGDIR / "fig2_synthetic_dose_response.pdf")
    plt.close(fig)


def fig3() -> None:
    t36 = load("e36")["top_items"]["seasonal_strength_terciles"]
    t37 = load("e37")["tourism_bottom"]["seasonal_strength_terciles"]
    fig, axes = plt.subplots(1, 2, figsize=(7.4, 3.0), sharey=True)
    for ax, terc, title in ((axes[0], t36, "M5 store-items"),
                            (axes[1], t37, "Tourism regions")):
        xs = [t["tercile"] for t in terc]
        fp = [100 * t["fp_share"] for t in terc]
        ax.bar(xs, fp, width=0.6, color=C_ADJ, alpha=0.85)
        for x_, f_ in zip(xs, fp):
            ax.text(x_, f_ + 1.2, f"{f_:.0f}%", ha="center", fontsize=8)
        ax.set_xticks(xs, ["weak", "middle", "strong"])
        ax.set_xlabel("seasonal-strength tercile", fontsize=9)
        ax.set_title(title, fontsize=9)
        ax.tick_params(labelsize=8)
        ax.grid(True, axis="y", alpha=0.25, lw=0.5)
    axes[0].set_ylabel("aligned-label disagreement share (%)", fontsize=9)
    axes[0].set_ylim(0, 100)
    fig.tight_layout()
    fig.savefig(FIGDIR / "fig3_fp_by_seasonal_strength.pdf")
    plt.close(fig)


def main() -> None:
    plt.rcParams.update({"text.usetex": False, "font.family": "serif",
                         "pdf.fonttype": 42})
    FIGDIR.mkdir(parents=True, exist_ok=True)
    fig0()
    fig1()
    fig2()
    fig3()
    # echo the exact monthly extremes used in the manuscript prose
    for key, path in (("e36", ["top_items", "primary", "joint"]),
                      ("e37", ["tourism_bottom", "primary", "joint"]),
                      ("e38", ["customers", "primary", "joint"])):
        blk = load(key)
        for p in path:
            blk = blk[p]
        r = {m: v for m, v in blk["adjacent"]["rates_by_month"].items() if v is not None}
        lo, hi = min(r, key=r.get), max(r, key=r.get)
        print(f"[{key}] adjacent min {lo}:{100*r[lo]:.1f}% max {hi}:{100*r[hi]:.1f}%")
    print(f"[output] wrote 4 figures to {FIGDIR}")


if __name__ == "__main__":
    main()


==> anc/scripts/compare_label_remedies_deseason_k12.py <==
"""Remedy arms for Table 2: deseasonalize-then-label (per-entity and pooled
seasonal indices, leak-free) and k=12 annual adjacent windows, against the
adjacent and YoY-aligned labels on the same panels.

Arms (decay direction, cut=0.5):
  adj      next6 <= 0.5 * trail6                      (the incumbent)
  yoy      next6 <= 0.5 * same-6-calendar-months-1y   (the paper's cure)
  des_ent  adjacent label on the series deseasonalized by PER-ENTITY
           month-of-year indices estimated from months <= anchor only
           (requires >= 2 observations of every calendar month: 24 mo history)
  des_pool adjacent label deseasonalized by POOLED (cross-entity) indices
           from months <= anchor (requires 12 mo history)
  k12      next12 <= 0.5 * trail12                    (annual windows)

Panels (public-only packaged variant): synthetic DGP (ground truth:
clean-cohort fires are FPs; recall on injected -60% steps), M5 top items,
TourismLarge bottom. Retail II is excluded: its 24-month span leaves des_ent
zero valid anchors (history cost demonstrated, not assumed). The paper's
production rows for these arms come from the proprietary panel and are not
reproducible from this package, as the availability statement declares.

Output: per panel x arm — anchor-month rate-curve CV and max/min ratio on that
arm's valid rows, composition-matched adj/yoy stats on the same rows, history
cost (first valid anchor), and on synthetic FP/recall vs ground truth.

Run (package root):  python scripts/compare_label_remedies_deseason_k12.py
Requires: datasetsforecast (M5 + tourism auto-download on first run).
"""

from __future__ import annotations

import sys
from pathlib import Path

import numpy as np
import pandas as pd

SCRIPTS = Path(__file__).resolve().parent
sys.path.insert(0, str(SCRIPTS))
from _provenance import provenance, write_output  # noqa: E402
from _label_confound_protocol import (  # noqa: E402
    _fence_frac_pos, _month_indicator, _rates_stats, _wsum, build_label_arrays,
)

SEED = 42
K, CUT = 6, 0.5


# ------------------------------------------------- deseasonalized label arms

def _monthly_cums(mat: np.ndarray, month_of_year: np.ndarray):
    """Per-month-of-year cumulative sums/counts along time: [n, T, 12] slices."""
    n, T = mat.shape
    csum = np.zeros((12, n, T))
    ccnt = np.zeros((12, T))
    for m in range(12):
        sel = (month_of_year == m + 1).astype(np.float64)
        csum[m] = np.cumsum(mat * sel[None, :], axis=1)
        ccnt[m] = np.cumsum(sel)
    return csum, ccnt


def build_deseason_labels(mat: np.ndarray, month_of_year: np.ndarray, *,
                          k: int = K, cut: float = CUT, pooled: bool = False,
                          min_frac_pos: float = 0.75) -> dict:
    """Adjacent-window decay label on a leak-free deseasonalized series.

    At anchor i the seasonal index uses ONLY months <= i. per-entity mode needs
    every calendar month observed >= 2 times (i >= 23); pooled mode >= 1 (i >= 11).
    Index = (month mean / overall mean); pooled mode averages scale-normalized
    entity values across the panel. Windows are sums of y_t / idx_{m(t)}.
    """
    n, T = mat.shape
    csum, ccnt = _monthly_cums(mat, month_of_year)
    call = np.cumsum(mat, axis=1)
    fence = _fence_frac_pos(mat) >= min_frac_pos
    min_cnt = 1 if pooled else 2

    ev = np.zeros((n, T), dtype=bool)
    ok = np.zeros((n, T), dtype=bool)
    moy0 = month_of_year - 1
    for i in range(0, T - k):
        cnt_i = ccnt[:, i]                              # [12]
        if (cnt_i < min_cnt).any():
            continue
        mean_all = call[:, i] / (i + 1)                 # [n]
        with np.errstate(divide="ignore", invalid="ignore"):
            mmean = csum[:, :, i] / cnt_i[:, None]      # [12, n]
            idx_ent = mmean / mean_all[None, :]         # [12, n]
        if pooled:
            with np.errstate(invalid="ignore"):
                norm = mmean / mean_all[None, :]
            pool = np.nanmean(np.where(norm > 0, norm, np.nan), axis=1)  # [12]
            idx = np.tile(pool[:, None], (1, n))
        else:
            idx = idx_ent
        cols = np.arange(i - k + 1, i + k + 1)          # trail + outcome months
        vals = mat[:, cols]
        w_idx = idx[moy0[cols], :].T                    # [n, 2k]
        good = np.isfinite(w_idx).all(1) & (w_idx > 0).all(1) & (mean_all > 0)
        adj = np.where(good[:, None], vals / w_idx, np.nan)
        trail = adj[:, :k].sum(1)
        nxt = adj[:, k:].sum(1)
        v = good & fence[:, i] & (trail > 0) & np.isfinite(nxt)
        ok[:, i] = v
        ev[v, i] = nxt[v] <= cut * trail[v]
    return {"event": ev, "ok": ok}


def build_k12_labels(mat: np.ndarray, *, cut: float = CUT,
                     min_frac_pos: float = 0.75) -> dict:
    """Annual adjacent windows: next12 <= cut * trail12 (rho == 1 corollary)."""
    L = build_label_arrays(mat, 12, cut, 1.5, min_frac_pos)
    return {"event": L["d_adj"] & L["adj_ok"], "ok": L["adj_ok"]}


# ------------------------------------------------------------- panel runner

def _arm_stats(ev, ok, M):
    s = _rates_stats(((ok & ev) @ M).sum(0), (ok @ M).sum(0))
    return {"n_rows": int(ok.sum()), "events": int((ok & ev).sum()),
            "cv": s["cv"], "ratio": s["ratio_raw"],
            "first_valid_anchor": int(np.argmax(ok.any(0))) if ok.any() else None}


def run_panel(name: str, mat: np.ndarray, month_of_year: np.ndarray) -> dict:
    M = _month_indicator(month_of_year)
    L = build_label_arrays(mat, K, CUT, 1.5)
    arms = {
        "adj": {"event": L["d_adj"] & L["adj_ok"], "ok": L["adj_ok"]},
        "yoy": {"event": L["d_yoy"] & L["yoy_ok"], "ok": L["yoy_ok"]},
        "des_ent": build_deseason_labels(mat, month_of_year, pooled=False),
        "des_pool": build_deseason_labels(mat, month_of_year, pooled=True),
        "k12": build_k12_labels(mat),
    }
    out = {"n_entities": int(mat.shape[0]), "n_months": int(mat.shape[1])}
    for a, d in arms.items():
        out[a] = _arm_stats(d["event"], d["ok"], M)
    # composition-matched contrast: rows where the remedy arm AND both incumbents valid
    for a in ("des_ent", "des_pool", "k12"):
        comp = arms[a]["ok"] & L["joint"]
        if comp.sum() < 100:
            continue
        out[f"{a}_on_joint"] = {
            "n_rows": int(comp.sum()),
            "cv_arm": _rates_stats(((comp & arms[a]["event"]) @ M).sum(0),
                                   (comp @ M).sum(0))["cv"],
            "cv_adj": _rates_stats(((comp & L["d_adj"]) @ M).sum(0),
                                   (comp @ M).sum(0))["cv"],
            "cv_yoy": _rates_stats(((comp & L["d_yoy"]) @ M).sum(0),
                                   (comp @ M).sum(0))["cv"],
            "disagree_with_yoy": float(
                (comp & arms[a]["event"] & ~L["d_yoy"]).sum()
                / max(1, (comp & arms[a]["event"]).sum())),
        }
    print(f"[{name}] " + " ".join(
        f"{a}:cv={out[a]['cv'] if out[a]['cv'] is None else round(out[a]['cv'], 3)}"
        for a in arms), flush=True)
    return out


def main() -> None:
    from reproduce_seasonal_label_confound_synthetic import simulate
    from replicate_seasonal_label_confound_on_m5_public import load_m5_monthly
    from replicate_seasonal_label_confound_on_tourism_public import (
        load_tourism_bottom_matrix,
    )

    results = {}

    # synthetic: ground-truth FP + recall per arm
    mat, moy, dose, inject, drop_month = simulate()
    clean, strong = ~inject, ~inject & (dose >= 0.4)
    results["synthetic_strong_clean"] = run_panel("synthetic a>=0.4 clean",
                                                  mat[strong], moy)
    gt = {}
    arms = {
        "adj": build_label_arrays(mat, K, CUT, 1.5),
        "des_ent": build_deseason_labels(mat, moy, pooled=False),
        "des_pool": build_deseason_labels(mat, moy, pooled=True),
        "k12": build_k12_labels(mat),
    }
    yoyL = arms["adj"]
    ev_ok = {
        "adj": (yoyL["d_adj"] & yoyL["adj_ok"], yoyL["adj_ok"]),
        "yoy": (yoyL["d_yoy"] & yoyL["yoy_ok"], yoyL["yoy_ok"]),
        "des_ent": (arms["des_ent"]["event"], arms["des_ent"]["ok"]),
        "des_pool": (arms["des_pool"]["event"], arms["des_pool"]["ok"]),
        "k12": (arms["k12"]["event"], arms["k12"]["ok"]),
    }
    dm = drop_month[inject]
    for a, (ev, ok) in ev_ok.items():
        fp = float((ev & clean[:, None]).sum() / max(1, ok[clean].sum()))
        evi, oki = ev[inject], ok[inject]
        kk = 12 if a == "k12" else K
        hits = [bool((evi[r, max(0, d - kk):d] & oki[r, max(0, d - kk):d]).any())
                for r, d in enumerate(dm)]
        gt[a] = {"fp_rate_clean": round(fp, 5),
                 "recall_step_declines": round(float(np.mean(hits)), 4)}
        print(f"[synthetic gt] {a}: fp={gt[a]['fp_rate_clean']} "
              f"recall={gt[a]['recall_step_declines']}", flush=True)
    results["synthetic_ground_truth"] = gt

    m5w = load_m5_monthly()
    m5moy = pd.DatetimeIndex(m5w.columns).month.values
    m5 = m5w.values.astype(np.float64)
    fn = np.array([int(np.argmax(r > 0)) if r.any() else m5.shape[1] for r in m5])
    post = np.array([(r[f:] > 0).mean() if f < m5.shape[1] else 0.0
                     for r, f in zip(m5, fn)])
    dense = np.where(post >= 0.90)[0]
    order = dense[np.argsort(-m5[dense].sum(1))][:2000]     # top-items rule
    results["m5_top_items"] = run_panel("m5", m5[order], m5moy)
    tw = load_tourism_bottom_matrix()
    tmoy = pd.DatetimeIndex(tw.columns).month.values
    results["tourism_bottom"] = run_panel("tourism", tw.values.astype(np.float64), tmoy)

    payload = {"provenance": provenance(seed=SEED, config={
        "experiment": "E41_deseasonalize_and_k12_remedy_arms_public",
        "arms": ["adj", "yoy", "des_ent", "des_pool", "k12"],
        "k": K, "cut": CUT,
        "history_cost_months": {"adj": 12, "yoy": 18, "des_ent": 24 + K,
                                "des_pool": 12 + K, "k12": 24},
        "note": "public-only packaged variant; the paper's production rows "
                "for these arms require the proprietary panel",
    }), **results}
    write_output("e41_label_remedy_arms_deseason_k12_public", payload)


if __name__ == "__main__":
    main()


==> anc/scripts/decompose_aligned_added_events.py <==
"""E54 (public arm) — what the ALIGNED label's added events actually are:
mechanical decomposition of yoy-fires / adjacent-silent events on M5 — the
mirror of the E43 decomposition, pointed at the cure instead of the incumbent.

Buckets (precedence order — ALIGNED-UNFAVORABLE causes counted FIRST, the same
honesty convention as E43, mirrored):
  1 prior_year_spike     yoy_base >= 1.3 x same-window-two-years-back (the
                         aligned baseline is itself elevated — an anomalous
                         prior year; the aligned fire is plausibly the
                         replayed-history limitation)
  2 trailing_ratchet     trail <= 0.7 x trail one year earlier (the entity is
                         already declining; the adjacent baseline ratchets
                         down with it and reads near-parity)
  3 seasonal_masked      the leak-free per-entity DESEASONALIZED adjacent
                         label is defined and FIRES — with seasonality removed
                         the adjacent construction agrees there is a decline,
                         so the raw adjacent silence was seasonal masking
  4 unresolved           none of the above

Thresholds 0.7 / 1.3 are E43's, mirrored — no new free parameters. The
production arm of this experiment reads the proprietary panel and is not part
of this package; its results appear in the paper as rates, ratios, and counts
only.

Run:  python scripts/decompose_aligned_added_events.py
"""

from __future__ import annotations

import sys
from pathlib import Path

import numpy as np
import pandas as pd

SCRIPTS = Path(__file__).resolve().parent
sys.path.insert(0, str(SCRIPTS))
from _provenance import provenance, write_output  # noqa: E402
from _label_confound_protocol import _wsum, build_label_arrays  # noqa: E402
from compare_label_remedies_deseason_k12 import build_deseason_labels  # noqa: E402

SEED = 42
K, CUT = 6, 0.5


def decompose_added(mat: np.ndarray, moy: np.ndarray) -> dict:
    L = build_label_arrays(mat, K, CUT, 1.5)
    des = build_deseason_labels(mat, moy, pooled=False)
    n, T = mat.shape
    allsum = _wsum(mat, K)

    # same k-calendar-month window two years back (end index i + K - 24)
    yoy2 = np.full((n, T), np.nan)
    if T > 24 - K:
        yoy2[:, 24 - K + (K - 1):] = allsum[:, K - 1: T - (24 - K)]
    trail_prev = np.full((n, T), np.nan)
    trail_prev[:, 12:] = L["trail"][:, :-12]

    A = L["joint"] & L["d_yoy"] & ~L["d_adj"]           # the ADDED-event set
    total = int(A.sum())
    yoy_events = int((L["joint"] & L["d_yoy"]).sum())
    with np.errstate(invalid="ignore"):
        b1 = A & np.isfinite(yoy2) & (yoy2 > 0) & (L["yoy"] >= 1.3 * yoy2)
        b2 = A & ~b1 & np.isfinite(trail_prev) & (trail_prev > 0) \
            & (L["trail"] <= 0.7 * trail_prev)
        b3 = A & ~b1 & ~b2 & des["ok"] & des["event"]
        b4 = A & ~b1 & ~b2 & ~b3
    counts = {"prior_year_spike": int(b1.sum()),
              "trailing_ratchet": int(b2.sum()),
              "seasonal_masked": int(b3.sum()),
              "unresolved": int(b4.sum())}
    return {
        "added_events": total,
        "yoy_events_joint": yoy_events,
        "added_share_of_yoy_events": round(total / yoy_events, 4)
        if yoy_events else None,
        "buckets_precedence": counts,
        "buckets_share": {k: round(v / total, 4) for k, v in counts.items()}
        if total else {},
        "seasonal_masked_any_precedence": int((A & des["ok"] & des["event"]).sum()),
        "des_defined_within_added": int((A & des["ok"]).sum()),
        "prior_year_spike_any_precedence": int(
            (A & np.isfinite(yoy2) & (yoy2 > 0) & (L["yoy"] >= 1.3 * yoy2)).sum()),
        "prevalence_adj": round(float((L["joint"] & L["d_adj"]).sum()
                                      / L["joint"].sum()), 4),
        "prevalence_yoy": round(float(yoy_events / L["joint"].sum()), 4),
    }


def main() -> None:
    from replicate_seasonal_label_confound_on_m5_public import load_m5_monthly

    m5w = load_m5_monthly()
    m5moy = pd.DatetimeIndex(m5w.columns).month.values
    m5 = m5w.values.astype(np.float64)
    fn = np.array([int(np.argmax(r > 0)) if r.any() else m5.shape[1] for r in m5])
    post = np.array([(r[f:] > 0).mean() if f < m5.shape[1] else 0.0
                     for r, f in zip(m5, fn)])
    dense = np.where(post >= 0.90)[0]
    order = dense[np.argsort(-m5[dense].sum(1))][:2000]
    result = decompose_added(m5[order], m5moy)
    print("[m5]", result["buckets_share"], flush=True)

    payload = {"provenance": provenance(seed=SEED, config={
        "experiment": "E54_aligned_added_events_decomposition_public",
        "k": K, "cut": CUT,
        "direction": "yoy-fires / adjacent-silent (the cure's ADDED events; "
                     "mirror of E43)",
        "bucket_rules": {"prior_year_spike": "yoy_base >= 1.3 x 2y-back",
                         "trailing_ratchet": "trail <= 0.7 x trail 1y-back",
                         "seasonal_masked": "des_ent label defined & fires"},
        "precedence": "aligned-unfavorable first (E43's honesty convention, "
                      "mirrored)"}),
        "m5_top_items": result}
    write_output("e54_aligned_added_events_decomposition_public", payload)


if __name__ == "__main__":
    main()


==> anc/scripts/decompose_label_disagreements.py <==
"""Disagreement decomposition (paper Section 5.5) on M5: what the
adjacent-fires / YoY-silent disagreements actually are, split into mechanical
buckets, plus the YoY blind spot quantified on hindsight multi-year decliners.

The "seasonal false-positive share" would be circular if it assumed the YoY
label is truth: it would book the YoY label's own blind spot (consecutive
multi-year decline, where the ADJACENT label is right) in the paper's favor.
This decomposition splits every disagreement event into mechanical buckets so
the paper reports an honest lower bound on the seasonal component and an
explicit accounting of the cases where the incumbent wins.

Buckets (precedence order — adjacent-favorable causes counted FIRST):
  1 depressed_prior_year   yoy_base <= 0.7 x same-window-two-years-back
                           (multi-year decline: the YoY baseline itself is
                           depressed; the adjacent fire may be genuine)
  2 trailing_spike         trail >= 1.3 x trail one year earlier (the entity
                           ramped up in the last year; the adjacent fire is a
                           pullback-from-spike, YoY reads it against last year)
  3 seasonal_resolved      the leak-free per-entity DESEASONALIZED adjacent
                           label is defined and does NOT fire — a seasonal
                           adjustment alone removes the event; this is the
                           defensible seasonal component (adjudicated without
                           reference to the YoY label)
  4 unresolved             none of the above

Blind spot: entities whose calendar-year totals fall >= 30% in each of two
consecutive years (hindsight truth, label-free); report the share of their
year-3 anchors on which each label fires.

Public-only packaged variant: M5 top items. The paper's production
decomposition requires the proprietary panel and is not reproducible from
this package, as the availability statement declares.

Run (package root):  python scripts/decompose_label_disagreements.py
Requires: datasetsforecast (M5 auto-download on first run).
"""

from __future__ import annotations

import sys
from pathlib import Path

import numpy as np
import pandas as pd

SCRIPTS = Path(__file__).resolve().parent
sys.path.insert(0, str(SCRIPTS))
from _provenance import provenance, write_output  # noqa: E402
from _label_confound_protocol import _wsum, build_label_arrays  # noqa: E402
from compare_label_remedies_deseason_k12 import build_deseason_labels  # noqa: E402

SEED = 42
K, CUT = 6, 0.5


def decompose(mat: np.ndarray, moy: np.ndarray) -> dict:
    L = build_label_arrays(mat, K, CUT, 1.5)
    des = build_deseason_labels(mat, moy, pooled=False)
    n, T = mat.shape
    allsum = _wsum(mat, K)

    # same k-calendar-month window two years back (end index i + K - 24)
    yoy2 = np.full((n, T), np.nan)
    if T > 24 - K:
        yoy2[:, 24 - K + (K - 1):] = allsum[:, K - 1: T - (24 - K)]
    trail_prev = np.full((n, T), np.nan)
    trail_prev[:, 12:] = L["trail"][:, :-12]

    D = L["joint"] & L["d_adj"] & ~L["d_yoy"]           # the disagreement set
    total = int(D.sum())
    with np.errstate(invalid="ignore"):
        b1 = D & np.isfinite(yoy2) & (yoy2 > 0) & (L["yoy"] <= 0.7 * yoy2)
        b2 = D & ~b1 & np.isfinite(trail_prev) & (trail_prev > 0) \
            & (L["trail"] >= 1.3 * trail_prev)
        b3 = D & ~b1 & ~b2 & des["ok"] & ~des["event"]
        b4 = D & ~b1 & ~b2 & ~b3
    out = {
        "disagreements": total,
        "adj_events_joint": int((L["joint"] & L["d_adj"]).sum()),
        "buckets_precedence": {
            "depressed_prior_year": int(b1.sum()),
            "trailing_spike": int(b2.sum()),
            "seasonal_resolved": int(b3.sum()),
            "unresolved": int(b4.sum()),
        },
        "buckets_share": {k: round(v / total, 4) for k, v in {
            "depressed_prior_year": int(b1.sum()),
            "trailing_spike": int(b2.sum()),
            "seasonal_resolved": int(b3.sum()),
            "unresolved": int(b4.sum())}.items()} if total else {},
        # overlap-free sanity + non-precedence view of the seasonal adjudicator
        "seasonal_resolved_any_precedence": int(
            (D & des["ok"] & ~des["event"]).sum()),
        "des_defined_within_disagreements": int((D & des["ok"]).sum()),
        # label prevalences on joint rows (for the PR-AUC discussion)
        "prevalence_adj": round(float((L["joint"] & L["d_adj"]).sum()
                                      / L["joint"].sum()), 4),
        "prevalence_yoy": round(float((L["joint"] & L["d_yoy"]).sum()
                                      / L["joint"].sum()), 4),
    }

    # ---- YoY blind spot on hindsight two-year decliners (label-free truth)
    T_years = T // 12
    yr = mat[:, : T_years * 12].reshape(n, T_years, 12).sum(2)
    blind = {}
    for y in range(2, T_years):
        two_down = (yr[:, y - 1] <= 0.7 * yr[:, y - 2]) \
            & (yr[:, y] <= 0.7 * yr[:, y - 1]) & (yr[:, y - 2] > 0)
        if two_down.sum() < 5:
            continue
        cols = np.arange(y * 12, min(T - K, (y + 1) * 12))
        for name, ev, ok in (("adj", L["d_adj"], L["adj_ok"]),
                             ("yoy", L["d_yoy"], L["yoy_ok"])):
            sub = ev[two_down][:, cols] & ok[two_down][:, cols]
            va = ok[two_down][:, cols]
            blind.setdefault(f"year_{y}", {})[name] = {
                "entities": int(two_down.sum()),
                "fire_rate": round(float(sub.sum() / max(1, va.sum())), 4),
                "entities_ever_fired": int(sub.any(1).sum()),
            }
    out["blind_spot_two_year_decliners"] = blind
    return out


def main() -> None:
    from replicate_seasonal_label_confound_on_m5_public import load_m5_monthly

    results = {}

    m5w = load_m5_monthly()
    m5moy = pd.DatetimeIndex(m5w.columns).month.values
    m5 = m5w.values.astype(np.float64)
    fn = np.array([int(np.argmax(r > 0)) if r.any() else m5.shape[1] for r in m5])
    post = np.array([(r[f:] > 0).mean() if f < m5.shape[1] else 0.0
                     for r, f in zip(m5, fn)])
    dense = np.where(post >= 0.90)[0]
    order = dense[np.argsort(-m5[dense].sum(1))][:2000]
    results["m5_top_items"] = decompose(m5[order], m5moy)
    print("[m5]", results["m5_top_items"]["buckets_share"], flush=True)

    payload = {"provenance": provenance(seed=SEED, config={
        "experiment": "E43_disagreement_decomposition_public",
        "k": K, "cut": CUT,
        "bucket_rules": {"depressed_prior_year": "yoy_base <= 0.7 x 2y-back",
                         "trailing_spike": "trail >= 1.3 x trail 1y-back",
                         "seasonal_resolved": "des_ent label defined & silent"},
        "blind_spot_rule": "calendar-year totals down >=30% two years running",
        "note": "public-only packaged variant; the paper's production "
                "decomposition requires the proprietary panel"}),
        **results}
    write_output("e43_disagreement_decomposition_public", payload)


if __name__ == "__main__":
    main()


==> anc/scripts/evaluate_labels_against_latent_truth.py <==
"""E42 / P3 — the common-referee experiment: classifiers trained on the
adjacent label, the YoY-aligned label, and the adjacent label plus
month-of-anchor features, all scored against the SAME latent ground truth.

Why: the paper's Section 5.6 ROC comparison scores each
model against its own label definition, which reviewers called circular ("a
target of 'is the anchor month October' would get AUC 1.0"). The synthetic DGP
is the one place a third, post-hoc ground truth exists by construction: the
entity's latent (noise-free, seasonality-free) level path. This run also
answers the features-vs-label question directly: do calendar features on the
adjacent label substitute for fixing the label?

Design.
  DGP: E35 simulate() (2,000 entities, step decliners) + an added stratified
  10%/dose of RAMP decliners (linear to -60% over 12 months, then persistent)
  drawn from the clean pool — the decline shape a YoY baseline handles worst.
  Ground truth at anchor i: the latent level falls materially within the
  outcome window, min_{j=1..6} level_{i+j}/level_i <= 0.7 (sensitivity 0.6/0.8).
  Features (months <= i only): log trailing means (1/3/6/12), momentum ratios
  (3m, 6m, 12m-over-prior-year), 12m volatility and positivity. Arm 3 adds a
  month-of-anchor one-hot.
  Split: temporal — train anchors 24..47, test anchors 48..65. All three
  models are evaluated on the IDENTICAL test rows against the latent truth,
  and additionally against their own labels (the circularity gap, made visible).
  Learner fixed: LightGBM (300 trees, lr 0.05, leaves 31, seed 42).

  Two truth evals, both reported:
  (a) onset truth — decline begins within the outcome window. Onsets are
      injected at RANDOM months, so this is unpredictable in principle; it is
      reported as the floor (all arms should sit near chance).
  (b) in-progress truth — the discriminable task: ramp entities with >= 2
      months of decline already visible and the decline continuing through the
      outcome window (positives) vs never-injected clean entities (negatives).
      A model trained on a seasonality-confounded label should rank seasonal
      entities entering their low season above true decliners; this eval
      measures exactly that confusion.

Run (package root):  python scripts/evaluate_labels_against_latent_truth.py
"""

from __future__ import annotations

import sys
from pathlib import Path

import numpy as np

SCRIPTS = Path(__file__).resolve().parent
sys.path.insert(0, str(SCRIPTS))
from _provenance import provenance, write_output  # noqa: E402
from _label_confound_protocol import _fence_frac_pos, _wsum, build_label_arrays  # noqa: E402
from reproduce_seasonal_label_confound_synthetic import (  # noqa: E402
    INJECT_FRAC, N_PER_DOSE, DOSES, T, simulate,
)

SEED = 42
K, CUT = 6, 0.5
RAMP_MULT, RAMP_LEN = 0.4, 12
TRUTH_CUT = 0.7
TRAIN_LO, TRAIN_HI, TEST_LO, TEST_HI = 24, 47, 48, T - K - 1


def build_world():
    """E35 world + ramp decliners + the latent level path."""
    mat, moy, dose, inject_step, drop_month = simulate()
    n = mat.shape[0]
    rng = np.random.default_rng(SEED + 1)
    level = np.ones((n, T))
    for e in np.where(inject_step)[0]:
        level[e, drop_month[e]:] = 0.4      # step to -60% (E35's decliners)
    # ramp decliners drawn from the clean pool, stratified per dose. Starts are
    # drawn up to T-18 so a usable share of ramps is in progress during the
    # test anchors (48..65).
    inject_ramp = np.zeros(n, dtype=bool)
    ramp_start = np.full(n, -1)
    for d in range(len(DOSES)):
        block = np.arange(d * N_PER_DOSE, (d + 1) * N_PER_DOSE)
        pool = block[~inject_step[block]]
        pick = rng.choice(pool, size=max(1, int(INJECT_FRAC * N_PER_DOSE)),
                          replace=False)
        inject_ramp[pick] = True
    ramp_start[inject_ramp] = rng.integers(24, T - 18, inject_ramp.sum())
    for e in np.where(inject_ramp)[0]:
        s = ramp_start[e]
        path = np.linspace(1.0, RAMP_MULT, RAMP_LEN + 1)[1:]
        hi = min(T, s + RAMP_LEN)
        fac = np.ones(T)
        fac[s:hi] = path[: hi - s]
        fac[hi:] = RAMP_MULT
        level[e] *= fac
        mat[e] *= fac                       # apply the ramp to observed activity
    return mat, moy, level, inject_step | inject_ramp, inject_ramp, ramp_start


def truth_labels(level: np.ndarray, cut: float) -> np.ndarray:
    """T_i = 1 iff min_{j=1..K} level[i+j]/level[i] <= cut."""
    n, Tm = level.shape
    out = np.zeros((n, Tm), dtype=bool)
    for i in range(Tm - K):
        w = level[:, i + 1: i + K + 1].min(axis=1)
        out[:, i] = w <= cut * level[:, i]
    return out


def build_features(mat: np.ndarray, moy: np.ndarray, with_month: bool):
    """[n, T, F] past-only features; valid where trailing 24 months exist."""
    n, Tm = mat.shape
    t1 = mat
    t3, t6, t12 = _wsum(mat, 3), _wsum(mat, 6), _wsum(mat, 12)
    eps = 1e-9
    prev3 = np.full_like(t3, np.nan); prev3[:, 3:] = t3[:, :-3]
    prev6 = np.full_like(t6, np.nan); prev6[:, 6:] = t6[:, :-6]
    prev12 = np.full_like(t12, np.nan); prev12[:, 12:] = t12[:, :-12]
    vol = np.full_like(mat, np.nan)
    fpos = _fence_frac_pos(mat)
    for i in range(11, Tm):
        w = mat[:, i - 11: i + 1]
        mu = w.mean(1)
        vol[:, i] = np.where(mu > 0, w.std(1) / (mu + eps), np.nan)
    feats = [np.log1p(t1), np.log1p(t3 / 3), np.log1p(t6 / 6), np.log1p(t12 / 12),
             t3 / (prev3 + eps), t6 / (prev6 + eps), t12 / (prev12 + eps),
             vol, fpos]
    X = np.stack(feats, axis=2)
    if with_month:
        oh = np.zeros((Tm, 12)); oh[np.arange(Tm), moy - 1] = 1.0
        X = np.concatenate([X, np.broadcast_to(oh, (n, Tm, 12))], axis=2)
    return X


def main() -> None:
    from lightgbm import LGBMClassifier
    from sklearn.metrics import average_precision_score, roc_auc_score

    mat, moy, level, injected_any, is_ramp, ramp_start = build_world()
    L = build_label_arrays(mat, K, CUT, 1.5)
    X_plain = build_features(mat, moy, with_month=False)
    X_month = build_features(mat, moy, with_month=True)
    anchors = np.arange(T)

    def rows(mask_valid, lo, hi):
        m = mask_valid.copy()
        m[:, :lo] = False
        m[:, hi + 1:] = False
        m[:, :23] = False                    # features need 24 months
        return m

    arms = {
        "adj": (L["d_adj"], L["adj_ok"], X_plain),
        "yoy": (L["d_yoy"], L["yoy_ok"], X_plain),
        "adj_month": (L["d_adj"], L["adj_ok"], X_month),
    }
    feat_ok = np.isfinite(X_month).all(axis=2)
    common_test = rows(feat_ok, TEST_LO, TEST_HI)
    for _, ok, _X in arms.values():
        common_test &= np.isfinite(_X[:, :, 0])
    print(f"[world] {mat.shape[0]} entities; common test rows "
          f"{int(common_test.sum())}", flush=True)

    models, out = {}, {}
    for name, (lab, ok, X) in arms.items():
        tr = rows(ok & feat_ok, TRAIN_LO, TRAIN_HI)
        Xtr = X[tr]
        ytr = lab[tr].astype(int)
        clf = LGBMClassifier(n_estimators=300, learning_rate=0.05,
                             num_leaves=31, random_state=SEED, verbose=-1)
        clf.fit(Xtr, ytr)
        models[name] = clf
        print(f"[train {name}] rows={len(ytr)} prev={ytr.mean():.4f}", flush=True)

    truths = {str(c): truth_labels(level, c) for c in (0.6, TRUTH_CUT, 0.8)}

    # in-progress eval set: ramp positives with >= 2 months of decline visible
    # and the decline continuing; clean entities as negatives
    n, Tm = mat.shape
    pos = np.zeros((n, Tm), dtype=bool)
    for e in np.where(is_ramp)[0]:
        s = ramp_start[e]
        lo, hi = s + 2, min(s + RAMP_LEN - 3, Tm - K - 1)
        if hi >= lo:
            pos[e, lo: hi + 1] = True
    neg = np.zeros((n, Tm), dtype=bool)
    neg[~injected_any, :] = True
    inprog = common_test & (pos | neg)
    y_inprog = pos[inprog].astype(int)
    print(f"[in-progress] rows={int(inprog.sum())} "
          f"positives={int(y_inprog.sum())}", flush=True)

    for name, (lab, ok, X) in arms.items():
        p = models[name].predict_proba(X[common_test])[:, 1]
        block = {"test_rows": int(common_test.sum())}
        for c, tr_lab in truths.items():
            y = tr_lab[common_test].astype(int)
            block[f"roc_vs_onset_truth_{c}"] = round(float(roc_auc_score(y, p)), 4)
            block[f"ap_vs_onset_truth_{c}"] = round(
                float(average_precision_score(y, p)), 4)
            block[f"onset_truth_prevalence_{c}"] = round(float(y.mean()), 4)
        p_ip = models[name].predict_proba(X[inprog])[:, 1]
        block["roc_decline_in_progress"] = round(
            float(roc_auc_score(y_inprog, p_ip)), 4)
        block["ap_decline_in_progress"] = round(
            float(average_precision_score(y_inprog, p_ip)), 4)
        block["in_progress_positives"] = int(y_inprog.sum())
        own_ok = common_test & ok
        y_own = lab[own_ok].astype(int)
        p_own = models[name].predict_proba(X[own_ok])[:, 1]
        block["roc_vs_own_label"] = round(float(roc_auc_score(y_own, p_own)), 4)
        block["own_label_prevalence"] = round(float(y_own.mean()), 4)
        out[name] = block
        print(f"[eval {name}] roc_inprog={block['roc_decline_in_progress']} "
              f"ap_inprog={block['ap_decline_in_progress']} "
              f"roc_onset={block[f'roc_vs_onset_truth_{TRUTH_CUT}']} "
              f"roc_own={block['roc_vs_own_label']}", flush=True)

    payload = {"provenance": provenance(seed=SEED, config={
        "experiment": "E42_common_referee_latent_truth",
        "k": K, "cut": CUT, "truth_cut_grid": [0.6, 0.7, 0.8],
        "ramp": {"mult": RAMP_MULT, "len_months": RAMP_LEN},
        "split": {"train_anchors": [TRAIN_LO, TRAIN_HI],
                  "test_anchors": [TEST_LO, TEST_HI]},
        "learner": "LGBMClassifier(300, 0.05, 31, seed 42)"}),
        "arms": out}
    write_output("e42_common_referee_latent_truth", payload)


if __name__ == "__main__":
    main()


==> anc/scripts/evaluate_tabfm_zero_shot_on_latent_truth.py <==
"""E44 / P3 — TabFM (Google, 2026) on the E42 latent-truth world: can the
newest tabular foundation model rescue the adjacent-window label?

Why: the paper's foundation-model check (TabPFN, production) closes the
"just use a better model" objection at one model tier. TabFM (released
2026-06-30, zero-shot in-context) is the current strongest tier. If a model
trained in-context on adjacent-labeled rows still misranks true declines
against latent ground truth, the objection is closed at every tier: no
learner can recover signal the label destroyed. Either outcome is reported.

Design (everything shared with E42 — same world, features, split, truths):
  World/features/truth: imported from evaluate_labels_against_latent_truth
  (E35 DGP + ramp decliners; past-only features; temporal split 24..47 /
  48..65; in-progress truth = ramp entities with >= 2 visible decline months
  vs never-injected clean entities).
  In-context budget: TabFM consumes a context, not a fitted model, so the
  training rows are subsampled to CONTEXT_BUDGET (seeded, stratified to
  preserve label prevalence). A paired LGBMClassifier (E42 params) is fit on
  the IDENTICAL subsample so the comparison is context-matched — "TabFM
  failed" can never be blamed on the smaller training set.
  Query budget: all in-progress positives are kept; in-progress negatives
  and the onset-truth/own-label query rows are seeded subsamples (CPU
  in-context inference is O(context x queries)); counts recorded.
  Arms: adjacent-labeled context vs YoY-aligned-labeled context, for both
  learners. Metrics: ROC/AP vs in-progress truth, ROC vs onset truth (0.7),
  ROC vs own label (the circularity gap).

Run (dev-only dep via ephemeral uv overlay; uv.lock untouched; bare `tabfm`
so the overlay reuses the project's CUDA torch — the `[pytorch]` extra would
pull a CPU wheel and run ~55x slower):
  python scripts/evaluate_tabfm_zero_shot_on_latent_truth.py [--canary]
"""

from __future__ import annotations

import sys
import time
from pathlib import Path

import numpy as np

SCRIPTS = Path(__file__).resolve().parent
sys.path.insert(0, str(SCRIPTS))
from _provenance import provenance, write_output  # noqa: E402
from evaluate_labels_against_latent_truth import (  # noqa: E402
    CUT, K, SEED, TEST_HI, TEST_LO, TRAIN_HI, TRAIN_LO, TRUTH_CUT,
    build_features, build_world, truth_labels,
)
from _label_confound_protocol import build_label_arrays  # noqa: E402

CONTEXT_BUDGET = 8192      # training rows given to each learner
NEG_QUERY_BUDGET = 8000    # in-progress clean negatives scored (positives: all)
AUX_QUERY_BUDGET = 8000    # rows for the onset-truth and own-label metrics

FEATURE_NAMES = [
    "log1p_trailing_1m", "log1p_trailing_3m_mean", "log1p_trailing_6m_mean",
    "log1p_trailing_12m_mean", "momentum_3m_over_prev3", "momentum_6m_over_prev6",
    "momentum_12m_over_prior_year", "volatility_12m_cv", "frac_positive_12m",
]


def seeded_subsample(rng, idx: np.ndarray, budget: int) -> np.ndarray:
    if len(idx) <= budget:
        return idx
    return rng.choice(idx, size=budget, replace=False)


def main() -> None:
    canary = "--canary" in sys.argv
    ctx_budget = 512 if canary else CONTEXT_BUDGET
    neg_budget = 800 if canary else NEG_QUERY_BUDGET
    aux_budget = 800 if canary else AUX_QUERY_BUDGET

    import tabfm as tabfm_pkg
    from lightgbm import LGBMClassifier
    from sklearn.metrics import average_precision_score, roc_auc_score
    from tabfm import TabFMClassifier, tabfm_v1_0_0_pytorch

    print("[tabfm] loading v1.0.0 pytorch weights...", flush=True)
    tabfm_model = tabfm_v1_0_0_pytorch.load()
    import torch
    device = "cuda" if torch.cuda.is_available() else "cpu"
    tabfm_model = tabfm_model.to(device)
    print(f"[tabfm] inference device: {device}", flush=True)

    mat, moy, level, injected_any, is_ramp, ramp_start = build_world()
    L = build_label_arrays(mat, K, CUT, 1.5)
    X = build_features(mat, moy, with_month=False)
    n, Tm = mat.shape

    def rows(mask_valid, lo, hi):
        m = mask_valid.copy()
        m[:, :lo] = False
        m[:, hi + 1:] = False
        m[:, :23] = False
        return m

    feat_ok = np.isfinite(X).all(axis=2)
    common_test = rows(feat_ok, TEST_LO, TEST_HI)

    truth = truth_labels(level, TRUTH_CUT)

    # in-progress eval set, exactly as E42 builds it
    pos = np.zeros((n, Tm), dtype=bool)
    from evaluate_labels_against_latent_truth import RAMP_LEN  # noqa: E402
    for e in np.where(is_ramp)[0]:
        s = ramp_start[e]
        lo, hi = s + 2, min(s + RAMP_LEN - 3, Tm - K - 1)
        if hi >= lo:
            pos[e, lo: hi + 1] = True
    neg = np.zeros((n, Tm), dtype=bool)
    neg[~injected_any, :] = True
    pos &= common_test
    neg &= common_test

    rng = np.random.default_rng(SEED + 7)
    flat = lambda m: np.flatnonzero(m.ravel())  # noqa: E731
    pos_idx = flat(pos)
    neg_idx = seeded_subsample(rng, flat(neg), neg_budget)
    aux_idx = seeded_subsample(rng, flat(common_test), aux_budget)
    Xf = X.reshape(n * Tm, X.shape[2])

    query_idx = {"inprog": np.concatenate([pos_idx, neg_idx]), "aux": aux_idx}
    y_inprog = np.concatenate(
        [np.ones(len(pos_idx), int), np.zeros(len(neg_idx), int)])
    print(f"[world] entities={n} common_test={int(common_test.sum())} "
          f"inprog_pos={len(pos_idx)} inprog_neg={len(neg_idx)} "
          f"aux={len(aux_idx)} canary={canary}", flush=True)

    out = {}
    for arm, (lab, ok) in {"adj": (L["d_adj"], L["adj_ok"]),
                           "yoy": (L["d_yoy"], L["yoy_ok"])}.items():
        tr_mask = rows(ok & feat_ok, TRAIN_LO, TRAIN_HI)
        tr_idx = flat(tr_mask)
        lab_flat = lab.ravel().astype(int)
        # stratified subsample: keep the arm's positive rate in the context
        rng_a = np.random.default_rng(SEED + 11)
        p_idx, n_idx = tr_idx[lab_flat[tr_idx] == 1], tr_idx[lab_flat[tr_idx] == 0]
        share = len(p_idx) / len(tr_idx)
        kp = min(len(p_idx), max(1, round(share * ctx_budget)))
        ctx = np.concatenate([
            seeded_subsample(rng_a, p_idx, kp),
            seeded_subsample(rng_a, n_idx, ctx_budget - kp)])
        Xtr, ytr = Xf[ctx], lab_flat[ctx]
        print(f"[context {arm}] rows={len(ctx)} prev={ytr.mean():.4f}", flush=True)

        learners = {
            "tabfm": TabFMClassifier(model=tabfm_model),
            "lgbm_paired": LGBMClassifier(n_estimators=300, learning_rate=0.05,
                                          num_leaves=31, random_state=SEED,
                                          verbose=-1),
        }
        for lname, clf in learners.items():
            t0 = time.time()
            clf.fit(Xtr, ytr)
            p_ip = clf.predict_proba(Xf[query_idx["inprog"]])[:, 1]
            p_aux = clf.predict_proba(Xf[query_idx["aux"]])[:, 1]
            block = {
                "roc_decline_in_progress": round(
                    float(roc_auc_score(y_inprog, p_ip)), 4),
                "ap_decline_in_progress": round(
                    float(average_precision_score(y_inprog, p_ip)), 4),
                "roc_vs_onset_truth_0.7": round(float(roc_auc_score(
                    truth.ravel()[aux_idx].astype(int), p_aux)), 4),
                "roc_vs_own_label": round(float(roc_auc_score(
                    lab_flat[aux_idx], p_aux)), 4),
                "fit_predict_seconds": round(time.time() - t0, 1),
            }
            out.setdefault(arm, {})[lname] = block
            print(f"[eval {arm}/{lname}] roc_inprog="
                  f"{block['roc_decline_in_progress']} "
                  f"roc_own={block['roc_vs_own_label']} "
                  f"({block['fit_predict_seconds']}s)", flush=True)

    payload = {"provenance": provenance(seed=SEED, config={
        "experiment": "E44_tabfm_zero_shot_latent_truth",
        "tabfm_version": getattr(tabfm_pkg, "__version__", "unknown"),
        "tabfm_device": device,
        "world": "E42 build_world (E35 DGP + ramp decliners), unchanged",
        "k": K, "cut": CUT, "truth_cut": TRUTH_CUT,
        "split": {"train_anchors": [TRAIN_LO, TRAIN_HI],
                  "test_anchors": [TEST_LO, TEST_HI]},
        "context_budget": ctx_budget, "neg_query_budget": neg_budget,
        "aux_query_budget": aux_budget, "canary": canary,
        "feature_names": FEATURE_NAMES,
        "in_progress_positives": int(len(pos_idx)),
        "in_progress_negatives_scored": int(len(neg_idx)),
        "paired_learner": "LGBMClassifier(300, 0.05, 31, seed 42) on the "
                          "identical context subsample"}),
        "arms": out}
    name = "e44_tabfm_latent_truth_canary" if canary else "e44_tabfm_latent_truth"
    write_output(name, payload)


if __name__ == "__main__":
    main()


==> anc/scripts/probe_blindspot_eval_variant.py <==
"""E52 / P3 — the blind-spot eval variant: does the E42 headline gap survive when
stabilized decliners enter the negative set?

E42's in-progress truth set excludes entities whose decline has COMPLETED (ramp
finished, level flat at 0.4; step decliners post-drop) — precisely the
population where the aligned label keeps firing for up to a year (its
prior-year baseline is still pre-decline) while the adjacent label self-heals
within k months. If those entities count as negatives (operationally correct:
they are no longer declining, flagging them for decline intervention is a
false alarm), the aligned arm's advantage could shrink or invert.

Eval variants (models trained EXACTLY as E42 — adjacent and YoY arms, plain
features; only the evaluation set changes):
    baseline    E42's in-progress set replicated (ramp in-progress positives
                vs never-injected clean negatives)
    +ramp_stab  adds ramp entities at anchors >= ramp_start + RAMP_LEN
                (decline complete, level flat) as negatives
    +step_stab  additionally adds step decliners at anchors >= drop + 2
                (stabilized at -60%) as negatives

Reported per arm x variant: ROC vs in-progress truth, plus the mean predicted
score on each negative group (clean / ramp-stabilized / step-stabilized) —
the stabilized-group score is the operational blind-spot cost either way.

Pre-registered bars: SURVIVES if (yoy ROC - adj ROC) >= 0.10 in every variant;
FINDING if the gap falls below 0.10 in any variant (manuscript caveat
required); INVERSION if adj beats yoy in any variant (must-disclose).

Run:  python scripts/probe_blindspot_eval_variant.py
Smoke: E35_N_PER_DOSE=80 for the canary (the world inherits E35's knob).
"""

from __future__ import annotations

import sys
from pathlib import Path

import numpy as np

SCRIPTS = Path(__file__).resolve().parent
sys.path.insert(0, str(SCRIPTS))
from _provenance import provenance, write_output  # noqa: E402
from _label_confound_protocol import build_label_arrays  # noqa: E402
from evaluate_labels_against_latent_truth import (  # noqa: E402
    RAMP_LEN, TEST_HI, TEST_LO, TRAIN_HI, TRAIN_LO, build_features, build_world,
)

SEED = 42
K, CUT = 6, 0.5
GAP_BAR = 0.10


def window_rows(mask: np.ndarray, lo: int, hi: int) -> np.ndarray:
    out = np.zeros_like(mask)
    out[:, lo: hi + 1] = mask[:, lo: hi + 1]
    return out


def main() -> None:
    from lightgbm import LGBMClassifier
    from sklearn.metrics import roc_auc_score

    mat, moy, level, injected_any, is_ramp, ramp_start = build_world()
    n, T = mat.shape
    is_step = injected_any & ~is_ramp
    # step drop month recovered from the latent level path (first sub-1 month)
    drop = np.full(n, -1)
    for e in np.where(is_step)[0]:
        drop[e] = int(np.argmax(level[e] < 0.999))
    L = build_label_arrays(mat, K, CUT, 1.5)
    X = build_features(mat, moy, with_month=False)
    feat_ok = np.isfinite(X).all(axis=2)

    models = {}
    for arm, ok_key, lab_key in (("adj", "adj_ok", "d_adj"), ("yoy", "yoy_ok", "d_yoy")):
        tr = window_rows(L[ok_key] & feat_ok, TRAIN_LO, TRAIN_HI)
        clf = LGBMClassifier(n_estimators=300, learning_rate=0.05,
                             num_leaves=31, random_state=SEED, verbose=-1)
        clf.fit(X[tr], L[lab_key][tr])
        models[arm] = clf
        print(f"[train {arm}] rows={int(tr.sum())}", flush=True)

    # groups on the test window (E42's replica construction)
    pos = np.zeros((n, T), dtype=bool)
    for e in np.where(is_ramp)[0]:
        s = ramp_start[e]
        lo, hi = s + 2, min(s + RAMP_LEN - 3, T - K - 1)
        if hi >= lo:
            pos[e, lo: hi + 1] = True
    clean_neg = np.zeros((n, T), dtype=bool)
    clean_neg[~injected_any, :] = True
    ramp_stab = np.zeros((n, T), dtype=bool)
    for e in np.where(is_ramp)[0]:
        ramp_stab[e, ramp_start[e] + RAMP_LEN:] = True
    step_stab = np.zeros((n, T), dtype=bool)
    for e in np.where(is_step)[0]:
        step_stab[e, drop[e] + 2:] = True

    tw = lambda m: window_rows(m & feat_ok, TEST_LO, TEST_HI)  # noqa: E731
    groups = {"pos": tw(pos), "clean": tw(clean_neg),
              "ramp_stab": tw(ramp_stab), "step_stab": tw(step_stab)}
    counts = {g: int(m.sum()) for g, m in groups.items()}
    print(f"[groups] {counts}", flush=True)

    scores = {}
    for arm, clf in models.items():
        s = np.full((n, T), np.nan)
        allm = groups["pos"] | groups["clean"] | groups["ramp_stab"] | groups["step_stab"]
        s[allm] = clf.predict_proba(X[allm])[:, 1]
        scores[arm] = s

    variants = {
        "baseline": groups["pos"] | groups["clean"],
        "plus_ramp_stab": groups["pos"] | groups["clean"] | groups["ramp_stab"],
        "plus_both_stab": (groups["pos"] | groups["clean"]
                           | groups["ramp_stab"] | groups["step_stab"]),
    }
    results = {"group_counts": counts}
    for vname, mask in variants.items():
        y = groups["pos"][mask]
        block = {}
        for arm in ("adj", "yoy"):
            block[f"{arm}_roc"] = round(float(roc_auc_score(y, scores[arm][mask])), 4)
        block["gap"] = round(block["yoy_roc"] - block["adj_roc"], 4)
        results[vname] = block
        print(f"[{vname}] adj={block['adj_roc']} yoy={block['yoy_roc']} "
              f"gap={block['gap']}", flush=True)
    for arm in ("adj", "yoy"):
        results[f"{arm}_mean_score_by_group"] = {
            g: round(float(np.nanmean(scores[arm][groups[g]])), 4)
            for g in ("clean", "ramp_stab", "step_stab") if counts[g]}
        print(f"[{arm} mean score] {results[f'{arm}_mean_score_by_group']}", flush=True)

    gaps = [results[v]["gap"] for v in variants]
    verdict = ("SURVIVES" if all(g >= GAP_BAR for g in gaps)
               else "INVERSION" if any(g < 0 for g in gaps) else "FINDING")
    print(f"[verdict] {verdict} (gaps {gaps})", flush=True)
    payload = {
        "provenance": provenance(seed=SEED, config={
            "experiment": "E52_blindspot_eval_variant",
            "world": "E42 build_world (E35 + ramps), models trained exactly as "
                     "E42 plain-feature arms",
            "preregistered_bars": f"SURVIVES = yoy-adj ROC gap >= {GAP_BAR} in "
                                  "every variant; FINDING = any gap below; "
                                  "INVERSION = any negative gap"}),
        "results": results, "verdict": verdict,
    }
    write_output("e52_blindspot_eval_variant", payload)


if __name__ == "__main__":
    main()


==> anc/scripts/probe_entity_year_bootstrap_dependence.py <==
"""Dependence-aware bootstrap for the Robustness section (public panels): is the
entity-only cluster bootstrap anti-conservative under common calendar-time
shocks?

The paper's headline uncertainty resamples entities and holds calendar years
fixed; entities that share an anchor year share its shocks. This script
rebuilds the dispersion-gap statistic from per-(entity, anchor-year,
calendar-month) count tensors and re-runs the bootstrap under three schemes:

    entity  — resample entities            (the paper's primary scheme)
    year    — resample anchor years        (calendar-time dependence only)
    twoway  — resample both independently  (the dependence-aware scheme)

Public-only packaged variant: runs the M5 (store-department and top-item
granularities), TourismLarge, and Online Retail II panels. The paper's two
production rows for this analysis come from the proprietary panel and are not
reproducible from this package, as the availability statement declares. Note
on cluster counts: TourismLarge observes 19 anchor years and supports the
year-clustered scheme well; M5 observes 4; Retail II spans only 2, where year
resampling is degenerate (reported descriptively in the paper).

Run:  python scripts/probe_entity_year_bootstrap_dependence.py
Smoke: E48_N_BOOT=100 E48_PANELS=tourism for a fast check.
"""

from __future__ import annotations

import os
import sys
from pathlib import Path

import numpy as np
import pandas as pd

SCRIPTS = Path(__file__).resolve().parent
sys.path.insert(0, str(SCRIPTS))
from _provenance import provenance, write_output  # noqa: E402
from _label_confound_protocol import build_label_arrays  # noqa: E402
from replicate_seasonal_label_confound_on_m5_public import load_m5_monthly  # noqa: E402
from replicate_seasonal_label_confound_on_online_retail_b2b import load_customer_monthly  # noqa: E402
from replicate_seasonal_label_confound_on_tourism_public import load_tourism_bottom_matrix  # noqa: E402

SEED = 42
N_BOOT = int(os.environ.get("E48_N_BOOT", "1000"))
PANELS = [p for p in os.environ.get(
    "E48_PANELS", "m5_store_dept,m5_top_items,tourism,retail").split(",") if p]
K, CUT = 6, 0.5
MIN_YEAR_CLUSTERS = 5          # bar applies only where year resampling is meaningful
# Fixed per-panel substream indices, shared with the full analysis (which also
# runs two proprietary production panels at indices 0-1): draws are identical
# regardless of which panels a run selects, so this public-only variant
# reproduces the paper's public-panel numbers digit-for-digit.
PANEL_SEED_IDX = {"m5_store_dept": 2, "m5_top_items": 3, "tourism": 4, "retail": 5}


def _m5_panels():
    wide = load_m5_monthly()
    months = pd.DatetimeIndex(wide.columns)
    ids = wide.index.astype(str)
    mat = wide.values.astype(np.float64)
    toks = pd.Series(ids).str.split("_")
    dept_store = (toks.str[0] + "_" + toks.str[1] + "|" + toks.str[3] + "_" + toks.str[4])
    mat_dept = pd.DataFrame(mat).groupby(dept_store.values).sum().values.astype(np.float64)
    # dense top items, exactly the main replication's selection
    fn = np.array([int(np.argmax(r > 0)) if r.any() else mat.shape[1] for r in mat])
    post = np.array([(r[f:] > 0).mean() if f < mat.shape[1] else 0.0
                     for r, f in zip(mat, fn)])
    dense = np.where(post >= 0.90)[0]
    order = dense[np.argsort(-mat[dense].sum(1))][:2000]
    return {"m5_store_dept": (mat_dept, months), "m5_top_items": (mat[order], months)}


def load_panel(name: str):
    if name in ("m5_store_dept", "m5_top_items"):
        return _m5_panels()[name]
    wide = {"tourism": load_tourism_bottom_matrix,
            "retail": load_customer_monthly}[name]()
    return wide.values.astype(np.float64), pd.DatetimeIndex(wide.columns)


def year_month_tensors(mat: np.ndarray, months: pd.DatetimeIndex):
    """Joint-row event/valid counts per (entity, anchor-year, calendar-month)."""
    L = build_label_arrays(mat, K, CUT, 1.5)
    J, da, dy = L["joint"], L["d_adj"], L["d_yoy"]
    years = months.year.values
    moy = months.month.values - 1
    anchor_years = np.unique(years[J.any(0)])
    yidx = np.searchsorted(anchor_years, years)
    n, T = J.shape
    Y = len(anchor_years)
    V = np.zeros((n, Y, 12))
    Ea = np.zeros((n, Y, 12))
    Ey = np.zeros((n, Y, 12))
    for t in range(T):
        if not J[:, t].any():
            continue
        V[:, yidx[t], moy[t]] += J[:, t]
        Ea[:, yidx[t], moy[t]] += (J & da)[:, t]
        Ey[:, yidx[t], moy[t]] += (J & dy)[:, t]
    return V, Ea, Ey, anchor_years


def _cv(ev12: np.ndarray, va12: np.ndarray) -> float:
    obs = va12 > 0
    if obs.sum() < 2:
        return np.nan
    r = ev12[obs] / va12[obs]
    mu = r.mean()
    return float(np.std(r) / mu) if mu > 0 else np.nan


def bootstrap_scheme(V, Ea, Ey, scheme: str, rng) -> dict:
    n, Y, _ = V.shape
    Ve, Ee_a, Ee_y = V.sum(1), Ea.sum(1), Ey.sum(1)          # [n, 12]
    Vy, Ey_a, Ey_y = V.sum(0), Ea.sum(0), Ey.sum(0)          # [Y, 12]
    gap = np.full(N_BOOT, np.nan)
    for b in range(N_BOOT):
        if scheme == "entity":
            i = rng.integers(0, n, n)
            v, ea, ey = Ve[i].sum(0), Ee_a[i].sum(0), Ee_y[i].sum(0)
        elif scheme == "year":
            j = rng.integers(0, Y, Y)
            v, ea, ey = Vy[j].sum(0), Ey_a[j].sum(0), Ey_y[j].sum(0)
        else:                                                # twoway
            i = rng.integers(0, n, n)
            j = rng.integers(0, Y, Y)
            v = V[i].sum(0)[j].sum(0)
            ea = Ea[i].sum(0)[j].sum(0)
            ey = Ey[i].sum(0)[j].sum(0)
        gap[b] = _cv(ea, v) - _cv(ey, v)
    ok = np.isfinite(gap)
    g = gap[ok]
    return {"n_boot": N_BOOT, "n_valid": int(ok.sum()),
            "gap_ci95": [round(float(np.percentile(g, 2.5)), 4),
                         round(float(np.percentile(g, 97.5)), 4)] if len(g) else None,
            "p_gap_gt_0": round(float((g > 0).mean()), 4) if len(g) else None}


def main() -> None:
    results, bar = {}, {}
    for name in PANELS:
        rng = np.random.default_rng([SEED, PANEL_SEED_IDX[name]])
        mat, months = load_panel(name)
        V, Ea, Ey, anchor_years = year_month_tensors(mat, months)
        point_adj = _cv(Ea.sum((0, 1)), V.sum((0, 1)))
        point_yoy = _cv(Ey.sum((0, 1)), V.sum((0, 1)))
        entry = {"n_entities": int(mat.shape[0]), "n_year_clusters": int(len(anchor_years)),
                 "anchor_years": [int(y) for y in anchor_years],
                 "cv_adj_point": round(point_adj, 4) if np.isfinite(point_adj) else None,
                 "cv_yoy_point": round(point_yoy, 4) if np.isfinite(point_yoy) else None,
                 "gap_point": (round(point_adj - point_yoy, 4)
                               if np.isfinite(point_adj - point_yoy) else None)}
        for scheme in ("entity", "year", "twoway"):
            entry[scheme] = bootstrap_scheme(V, Ea, Ey, scheme, rng)
        results[name] = entry
        in_bar = len(anchor_years) >= MIN_YEAR_CLUSTERS
        tw = entry["twoway"]
        passed = bool(in_bar and tw["p_gap_gt_0"] is not None
                      and tw["p_gap_gt_0"] >= 0.99 and tw["gap_ci95"][0] > 0)
        bar[name] = {"in_bar": in_bar, "pass": passed if in_bar else None}
        print(f"[{name}] Y={len(anchor_years)} gap={entry['gap_point']} "
              f"entity_p={entry['entity']['p_gap_gt_0']} year_p={entry['year']['p_gap_gt_0']} "
              f"twoway_p={tw['p_gap_gt_0']} twoway_ci={tw['gap_ci95']} "
              f"{'PASS' if passed else ('descriptive' if not in_bar else 'FINDING')}",
              flush=True)

    in_bar_names = [p for p in PANELS if bar[p]["in_bar"]]
    verdict = "PASS" if all(bar[p]["pass"] for p in in_bar_names) else "FINDING"
    print(f"[verdict] {verdict} on {in_bar_names}", flush=True)
    payload = {
        "provenance": provenance(seed=SEED, config={
            "experiment": "E48_entity_year_bootstrap_dependence_public",
            "panels": PANELS, "k": K, "cut": CUT, "n_boot": N_BOOT,
            "preregistered_bar": "panels with >=5 anchor-year clusters: twoway "
                                 "p_gap_gt_0 >= 0.99 AND twoway gap CI95 excludes 0; "
                                 "fewer clusters -> descriptive only"}),
        "panels": results, "bar": bar, "verdict": verdict,
    }
    write_output("e48_entity_year_bootstrap_dependence_public", payload)


if __name__ == "__main__":
    main()


==> anc/scripts/probe_multiseed_drift_world_robustness.py <==
"""Multi-seed and drift-cell robustness of the synthetic sweep (Robustness
section): does the aligned label's cure depend on the generator's seed or on
its stationary multiplicative form?

World variants, each run across seeds at amplitude a in {0, 0.4, 0.8}:

    stationary  — the paper's synthetic world (multiplicative month-of-year
                  seasonality, lognormal noise, no trend, no true decline)
    trend_up    — stationary x exp(+1%/mo) compounding growth
    trend_down  — stationary x exp(-1%/mo) compounding decline (gradual, far
                  from the -50%/6mo cut, so clean-cohort events stay artifacts)
    additive    — common ABSOLUTE seasonal amplitude + arithmetic noise
                  (ratio labels no longer scale-free), clipped at 0
    amp_drift   — seasonal amplitude decays linearly to 25% over the panel
    phase_drift — the seasonal peak migrates +4 months across the panel

Pre-registered bars (stationary cells — the multi-seed robustness claim):
for a in {0.4, 0.8}: yoy FP <= 0.25 x adj FP in ALL seeds; yoy recall >= 0.9 x
adj recall in >= 9/10 seeds; a=0 control |fp gap| small. The cv_yoy < cv_adj
comparison applies only in seeds where BOTH labels carry >= 30 events (on a
clean cohort with a working cure the aligned label has ~0 events, so its rate
CV is a degenerate statistic, not a cure failure); if under half the seeds
qualify the CV bar reports not-applicable rather than pass/fail. Non-stationary
cells are boundary mapping (descriptive, no pass bar), with one pre-registered
disclosure trigger: any a >= 0.4 cell whose median yoy FP EXCEEDS the median
adj FP (cure inversion) must be disclosed in the paper's scope statement.

Run:  python scripts/probe_multiseed_drift_world_robustness.py
Smoke: E49_N_SEEDS=2 E49_N_ENT=300 for a fast check.
"""

from __future__ import annotations

import os
import sys
from pathlib import Path

import numpy as np

SCRIPTS = Path(__file__).resolve().parent
sys.path.insert(0, str(SCRIPTS))
from _provenance import provenance, write_output  # noqa: E402
from _label_confound_protocol import build_label_arrays  # noqa: E402

BASE_SEED = 42
N_SEEDS = int(os.environ.get("E49_N_SEEDS", "10"))
N_ENT = int(os.environ.get("E49_N_ENT", "1200"))
T = 72
NOISE_SD = 0.3
INJECT_FRAC = 0.10
INJECT_MULT = 0.4
K, CUT = 6, 0.5
DOSES = [0.0, 0.4, 0.8]
VARIANTS = ["stationary", "trend_up", "trend_down", "additive", "amp_drift", "phase_drift"]


def simulate(variant: str, a: float, seed: int):
    rng = np.random.default_rng(seed)
    t = np.arange(T)
    moy = (t % 12) + 1
    base = np.exp(rng.normal(3.0, 1.0, N_ENT))
    peak = rng.integers(0, 12, N_ENT)

    amp = np.full((N_ENT, T), a)
    if variant == "amp_drift":
        amp = a * (1.0 - 0.75 * t / (T - 1))[None, :] * np.ones((N_ENT, 1))
    shift = np.zeros(T)
    if variant == "phase_drift":
        shift = 4.0 * t / (T - 1)
    phase = ((t[None, :] % 12) - peak[:, None] - shift[None, :]) / 12.0
    seas = amp * np.cos(2 * np.pi * phase)

    if variant == "additive":
        med = float(np.median(base))
        mat = (base[:, None] + med * seas
               + med * NOISE_SD * rng.normal(0.0, 1.0, (N_ENT, T)))
        mat = np.maximum(mat, 0.0)
    else:
        noise = np.exp(rng.normal(0.0, NOISE_SD, (N_ENT, T)))
        mat = base[:, None] * (1.0 + seas) * noise
        if variant == "trend_up":
            mat *= np.exp(0.01 * t)[None, :]
        elif variant == "trend_down":
            mat *= np.exp(-0.01 * t)[None, :]

    inject = np.zeros(N_ENT, dtype=bool)
    pick = rng.choice(N_ENT, size=max(1, int(INJECT_FRAC * N_ENT)), replace=False)
    inject[pick] = True
    drop_month = np.full(N_ENT, -1)
    drop_month[inject] = rng.integers(24, 60, inject.sum())
    for e in np.where(inject)[0]:
        mat[e, drop_month[e]:] *= INJECT_MULT
    return mat, moy, inject, drop_month


def cell_metrics(mat, moy, inject, drop_month) -> dict:
    clean = ~inject
    L = build_label_arrays(mat[clean], K, CUT, 1.5)
    J = L["joint"]
    jr = int(J.sum())
    fp_adj = float((J & L["d_adj"]).sum() / jr) if jr else np.nan
    fp_yoy = float((J & L["d_yoy"]).sum() / jr) if jr else np.nan

    # month-of-year event-rate CV on the clean cohort's joint rows
    def _cv(ev_mask):
        ev = np.zeros(12)
        va = np.zeros(12)
        np.add.at(va, moy - 1, J.sum(0).astype(float))
        np.add.at(ev, moy - 1, (J & ev_mask).sum(0).astype(float))
        obs = va > 0
        if obs.sum() < 2:
            return np.nan
        r = ev[obs] / va[obs]
        mu = r.mean()
        return float(np.std(r) / mu) if mu > 0 else np.nan

    cv_adj, cv_yoy = _cv(L["d_adj"]), _cv(L["d_yoy"])

    Li = build_label_arrays(mat[inject], K, CUT, 1.5)
    dm = drop_month[inject]
    rec = {}
    for name, ev, ok in (("adj", Li["d_adj"], Li["adj_ok"]),
                         ("yoy", Li["d_yoy"], Li["yoy_ok"])):
        hits = [bool((ev[row, np.arange(max(0, d - K), d)]
                      & ok[row, np.arange(max(0, d - K), d)]).any())
                for row, d in enumerate(dm)]
        rec[name] = float(np.mean(hits))
    return {"joint_rows": jr, "fp_adj": round(fp_adj, 5), "fp_yoy": round(fp_yoy, 5),
            "events_adj": int((J & L["d_adj"]).sum()),
            "events_yoy": int((J & L["d_yoy"]).sum()),
            "cv_adj": round(cv_adj, 4) if np.isfinite(cv_adj) else None,
            "cv_yoy": round(cv_yoy, 4) if np.isfinite(cv_yoy) else None,
            "recall_adj": round(rec["adj"], 4), "recall_yoy": round(rec["yoy"], 4)}


def main() -> None:
    cells: dict[str, dict] = {}
    for variant in VARIANTS:
        for a in DOSES:
            per_seed = []
            for s in range(N_SEEDS):
                mat, moy, inject, dm = simulate(variant, a, BASE_SEED + s)
                per_seed.append(cell_metrics(mat, moy, inject, dm))
            med = {k: (round(float(np.median(vals)), 5) if (vals := [
                        m[k] for m in per_seed if m[k] is not None]) else None)
                   for k in ("fp_adj", "fp_yoy", "cv_adj", "cv_yoy",
                             "recall_adj", "recall_yoy")}
            cells[f"{variant}_a{a}"] = {"per_seed": per_seed, "median": med}
            print(f"[{variant} a={a}] med fp adj={med['fp_adj']:.4f} "
                  f"yoy={med['fp_yoy']:.4f} cv adj={med['cv_adj']} "
                  f"yoy={med['cv_yoy']} recall adj={med['recall_adj']:.3f} "
                  f"yoy={med['recall_yoy']:.3f}", flush=True)

    # --- pre-registered bars on stationary cells ---
    checks = {}
    for a in (0.4, 0.8):
        ps = cells[f"stationary_a{a}"]["per_seed"]
        checks[f"stationary_a{a}_yoy_le_quarter_all_seeds"] = bool(
            all(m["fp_yoy"] <= 0.25 * m["fp_adj"] for m in ps))
        qual = [m for m in ps
                if m["events_adj"] >= 30 and m["events_yoy"] >= 30
                and m["cv_adj"] is not None and m["cv_yoy"] is not None]
        checks[f"stationary_a{a}_cv_yoy_lt_adj_9of10"] = (
            bool(sum(m["cv_yoy"] < m["cv_adj"] for m in qual)
                 >= int(np.ceil(0.9 * len(qual))))
            if len(qual) >= max(1, len(ps) // 2) else None)
        checks[f"stationary_a{a}_recall_9of10"] = bool(
            sum(m["recall_yoy"] >= 0.9 * m["recall_adj"] for m in ps)
            >= int(np.ceil(0.9 * len(ps))))
    ps0 = cells["stationary_a0.0"]["per_seed"]
    checks["stationary_a0_median_abs_fp_gap"] = round(float(np.median(
        [abs(m["fp_adj"] - m["fp_yoy"]) for m in ps0])), 5)
    inversions = [c for c, v in cells.items()
                  if not c.endswith("a0.0") and v["median"]["fp_yoy"]
                  > v["median"]["fp_adj"]]
    checks["cure_inversion_cells_a_ge_04"] = inversions
    verdict = "PASS" if all(v for k, v in checks.items()
                            if isinstance(v, bool)) else "FINDING"
    print(f"[bars] {checks}", flush=True)
    print(f"[verdict] stationary multi-seed {verdict}; "
          f"inversion cells: {inversions or 'none'}", flush=True)

    payload = {
        "provenance": provenance(seed=BASE_SEED, config={
            "experiment": "E49_multiseed_drift_world_robustness_public",
            "n_seeds": N_SEEDS, "n_entities_per_cell": N_ENT, "T": T,
            "doses": DOSES, "variants": VARIANTS, "k": K, "cut": CUT,
            "noise_sd": NOISE_SD, "inject_frac": INJECT_FRAC,
            "inject_mult": INJECT_MULT,
            "variant_params": {"trend_up": "+1%/mo compounding",
                               "trend_down": "-1%/mo compounding",
                               "additive": "amplitude a*median(base) absolute; "
                                           "arithmetic noise sd 0.3*median(base); "
                                           "clipped at 0",
                               "amp_drift": "amplitude decays linearly to 25% "
                                            "of start over T",
                               "phase_drift": "peak migrates +4 months "
                                              "linearly over T"},
            "preregistered_bars": "stationary a>=0.4: yoy_fp<=0.25*adj_fp all seeds; "
                                  "cv_yoy<cv_adj (>=30 events per label) and "
                                  "recall_yoy>=0.9*recall_adj in >=90% of seeds. "
                                  "Non-stationary cells descriptive; disclosure "
                                  "trigger = median cure inversion."}),
        "cells": cells, "checks": checks, "verdict": verdict,
    }
    write_output("e49_multiseed_drift_world_robustness_public", payload)


if __name__ == "__main__":
    main()


==> anc/scripts/probe_public_panel_classifier_truth.py <==
"""Public-panel classifier vs. hindsight truth (Robustness section; supplement
S5): with the model held fixed, does relabeling move truth-level holdout skill
outside the production system?

Design (per panel): features = the shared past-only set of supplement S5 (valid
at anchor i >= 23); labels = adjacent and YoY-aligned at k=6, cut=0.5 (each arm
trains on its own label's valid rows in the training window); truth =
calendar-neutral ANNUAL windows (next-12-month sum <= 0.5 x trailing-12-month
sum — the paper's remedy measurement puts this construction's anchor-month
artifact at zero), evaluated on a common truth-valid test set in the held-out
final anchors. Metrics: truth ROC/AP per arm, own-label ROC (the production A/B
mirror), lift@10%, and top-decile net benefit per targeted entity at
benefit:cost ratios {2, 5, 10}.

Panels: M5 top items and TourismLarge (mechanism-level entities). Online
Retail II is EXCLUDED for a structural reason recorded in the payload: its 24
usable months cannot fit 24 months of feature history plus 12 months of truth
horizon (no valid anchor exists) — the construct-level public classifier
requires a longer customer panel than any standard public set provides, which
is precisely the production panel's role.

Pre-registered bars: SUPPORT if the YoY-trained arm's truth-ROC exceeds the
adjacent-trained arm's on BOTH panels' test windows; KILL (of the
classifier-upgrade claim) if the adjacent-trained arm wins on both; mixed =
report as split, no adoption without operator review.

Run (package root):  python scripts/probe_public_panel_classifier_truth.py
Smoke: E50_MAX_ENTITIES=150 for a fast check.
"""

from __future__ import annotations

import os
import sys
from pathlib import Path

import numpy as np
import pandas as pd

SCRIPTS = Path(__file__).resolve().parent
sys.path.insert(0, str(SCRIPTS))
from _provenance import provenance, write_output  # noqa: E402
from _label_confound_protocol import _wsum, build_label_arrays  # noqa: E402
from evaluate_labels_against_latent_truth import build_features  # noqa: E402
from replicate_seasonal_label_confound_on_m5_public import load_m5_monthly  # noqa: E402
from replicate_seasonal_label_confound_on_tourism_public import load_tourism_bottom_matrix  # noqa: E402

SEED = 42
MAX_ENTITIES = int(os.environ.get("E50_MAX_ENTITIES", "0"))
K, CUT = 6, 0.5
FEAT_MIN_ANCHOR = 23          # E42 features need 24 trailing months
TRUTH_H = 12                  # annual-window truth horizon
TOP_Q = 0.10
BC_RATIOS = [2, 5, 10]


def load_panels() -> dict:
    wide = load_m5_monthly()
    months = pd.DatetimeIndex(wide.columns)
    ids = wide.index.astype(str)
    mat = wide.values.astype(np.float64)
    fn = np.array([int(np.argmax(r > 0)) if r.any() else mat.shape[1] for r in mat])
    post = np.array([(r[f:] > 0).mean() if f < mat.shape[1] else 0.0
                     for r, f in zip(mat, fn)])
    dense = np.where(post >= 0.90)[0]
    order = dense[np.argsort(-mat[dense].sum(1))][:2000]
    panels = {"m5_top_items": (mat[order], months.month.values)}
    tw = load_tourism_bottom_matrix()
    panels["tourism"] = (tw.values.astype(np.float64),
                         pd.DatetimeIndex(tw.columns).month.values)
    return panels


def run_panel(name: str, mat: np.ndarray, moy: np.ndarray) -> dict:
    from lightgbm import LGBMClassifier
    from sklearn.metrics import average_precision_score, roc_auc_score

    if MAX_ENTITIES:
        mat = mat[:MAX_ENTITIES]
    n, T = mat.shape
    L = build_label_arrays(mat, K, CUT, 1.5)
    X = build_features(mat, moy, with_month=False)

    t12 = _wsum(mat, 12)
    next12 = np.full((n, T), np.nan)
    next12[:, : T - TRUTH_H] = t12[:, TRUTH_H:]
    truth_ok = (np.isfinite(t12) & np.isfinite(next12) & (t12 > 0)
                & L["adj_ok"])            # fence + baseline, composition-matched
    truth = next12 <= CUT * t12

    feat_ok = np.zeros((n, T), dtype=bool)
    feat_ok[:, FEAT_MIN_ANCHOR:] = np.isfinite(X[:, FEAT_MIN_ANCHOR:, :]).all(2)

    # temporal split: test = the last block of truth-evaluable anchors
    last_truth_anchor = T - TRUTH_H - 1
    n_test = min(24, max(6, (last_truth_anchor - FEAT_MIN_ANCHOR) // 3))
    split = last_truth_anchor - n_test + 1
    tr_w = np.zeros(T, dtype=bool); tr_w[FEAT_MIN_ANCHOR:split] = True
    te_w = np.zeros(T, dtype=bool); te_w[split:last_truth_anchor + 1] = True

    test_mask = truth_ok & feat_ok & te_w[None, :]
    Xte = X[test_mask]
    yte = truth[test_mask]
    out = {"n_entities": int(n), "n_months": int(T),
           "train_anchors": [FEAT_MIN_ANCHOR, int(split - 1)],
           "test_anchors": [int(split), int(last_truth_anchor)],
           "test_rows": int(test_mask.sum()),
           "truth_prevalence_test": round(float(yte.mean()), 4)}
    print(f"[{name}] train {out['train_anchors']} test {out['test_anchors']} "
          f"rows={out['test_rows']} prev={out['truth_prevalence_test']:.3f}", flush=True)

    for arm, ok_key, lab_key in (("adj", "adj_ok", "d_adj"), ("yoy", "yoy_ok", "d_yoy")):
        train_mask = L[ok_key] & feat_ok & tr_w[None, :]
        Xtr, ytr = X[train_mask], L[lab_key][train_mask]
        clf = LGBMClassifier(n_estimators=300, learning_rate=0.05,
                             num_leaves=31, random_state=SEED, verbose=-1)
        clf.fit(Xtr, ytr)
        s = clf.predict_proba(Xte)[:, 1]
        own_mask = L[ok_key] & feat_ok & te_w[None, :]
        s_own = clf.predict_proba(X[own_mask])[:, 1]
        y_own = L[lab_key][own_mask]
        k_top = max(1, int(TOP_Q * len(s)))
        top = np.argsort(-s)[:k_top]
        tp = int(yte[top].sum()); fp = k_top - tp
        lift = (tp / k_top) / yte.mean() if yte.mean() > 0 else None
        res = {
            "train_rows": int(train_mask.sum()),
            "label_prevalence_train": round(float(ytr.mean()), 4),
            "truth_roc": round(float(roc_auc_score(yte, s)), 4),
            "truth_ap": round(float(average_precision_score(yte, s)), 4),
            "own_label_roc": round(float(roc_auc_score(y_own, s_own)), 4)
            if 0 < y_own.mean() < 1 else None,
            "lift_at_10pct": round(float(lift), 3) if lift else None,
            "top_decile": {"targeted": k_top, "tp": tp, "fp": fp},
            "net_benefit_per_targeted": {
                str(r): round((r * tp - fp) / k_top, 3) for r in BC_RATIOS},
        }
        out[arm] = res
        print(f"[{name}:{arm}] truth_roc={res['truth_roc']} ap={res['truth_ap']} "
              f"own={res['own_label_roc']} lift@10%={res['lift_at_10pct']} "
              f"netben={res['net_benefit_per_targeted']}", flush=True)
    out["yoy_wins_truth_roc"] = bool(out["yoy"]["truth_roc"] > out["adj"]["truth_roc"])
    return out


def main() -> None:
    panels = load_panels()
    results = {name: run_panel(name, m, moy) for name, (m, moy) in panels.items()}
    wins = [n for n, r in results.items() if r["yoy_wins_truth_roc"]]
    verdict = ("SUPPORT" if len(wins) == len(results)
               else "KILL" if len(wins) == 0 else "SPLIT")
    print(f"[verdict] {verdict} (yoy wins truth-ROC on: {wins or 'none'})", flush=True)
    payload = {
        "provenance": provenance(seed=SEED, config={
            "experiment": "E50_public_panel_classifier_truth",
            "k": K, "cut": CUT, "truth": "annual windows next12<=0.5*trail12 "
            "(E41: zero anchor-month artifact for k=12)",
            "learner": "LGBMClassifier(300, 0.05, 31, seed 42)",
            "features": "E42 past-only set, no month one-hots",
            "top_q": TOP_Q, "bc_ratios": BC_RATIOS,
            "retail_excluded_reason": "24 usable months cannot fit 24m feature "
            "history + 12m truth horizon (no valid anchor); construct-level "
            "public classifier structurally requires a longer customer panel",
            "preregistered_bars": "SUPPORT = yoy-trained truth-ROC > adj-trained "
            "on both panels; KILL = adj wins both; SPLIT = report, no adoption "
            "without operator review"}),
        "panels": results, "verdict": verdict,
    }
    write_output("e50_public_panel_classifier_truth", payload)


if __name__ == "__main__":
    main()


==> anc/scripts/probe_truth_form_sensitivity_public_classifier.py <==
"""Truth-form sensitivity of the public-panel classifier result (supplement
S5): is the aligned-trained arm's win an artifact of truth-form affinity?

The objection: the public-panel experiment's truth (next12 <= 0.5 x trail12) is
an annual RATIO construction, formally closer to the YoY label (a cross-year
comparison) than to the adjacent label — so the YoY-trained arm's win might
partly reflect truth-form similarity rather than genuinely better decline
detection. This probe retrains nothing conceptually: the same two arms (the
public-panel classifier protocol exactly) are evaluated against four
differently-shaped hindsight truths on the same held-out anchors:

    annual_cut04   next12 <= 0.4 x trail12     (harsher ratio cut)
    annual_cut06   next12 <= 0.6 x trail12     (softer ratio cut)
    twoyear_base   next12 <= 0.5 x (trail24/2) (two-year baseline: spans two
                                                full cycles, favors neither
                                                label's lookback)
    slope          OLS slope over the next 12 months implies a fitted drop
                   >= 50% of the trailing monthly mean (no ratio, no window
                   comparison — a different functional family entirely)

Pre-registered bars: ROBUST if the YoY-trained arm's truth-ROC exceeds the
adjacent-trained arm's on BOTH panels under EVERY truth variant; any variant
where the adjacent arm wins both panels -> the headline result requires a
truth-form caveat; mixed -> report per-variant, operator reviews before any
adoption language.

Run (package root):  python scripts/probe_truth_form_sensitivity_public_classifier.py
Smoke: E50_MAX_ENTITIES=150 for a fast check (shares the classifier probe's env knob).
"""

from __future__ import annotations

import os
import sys
from pathlib import Path

import numpy as np

SCRIPTS = Path(__file__).resolve().parent
sys.path.insert(0, str(SCRIPTS))
from _provenance import provenance, write_output  # noqa: E402
from _label_confound_protocol import _wsum, build_label_arrays  # noqa: E402
from evaluate_labels_against_latent_truth import build_features  # noqa: E402
from probe_public_panel_classifier_truth import (  # noqa: E402
    FEAT_MIN_ANCHOR, TRUTH_H, load_panels,
)

SEED = 42
MAX_ENTITIES = int(os.environ.get("E50_MAX_ENTITIES", "0"))
K, CUT = 6, 0.5


def truth_variants(mat: np.ndarray) -> dict:
    n, T = mat.shape
    t12, t24 = _wsum(mat, 12), _wsum(mat, 24)
    next12 = np.full((n, T), np.nan)
    next12[:, : T - TRUTH_H] = t12[:, TRUTH_H:]
    base_ok = np.isfinite(next12)

    # vectorized OLS slope over the next 12 months
    tt = np.arange(TRUTH_H, dtype=np.float64)
    tc = tt - tt.mean()
    denom = (tc ** 2).sum()
    slope = np.full((n, T), np.nan)
    for i in range(T - TRUTH_H):
        w = mat[:, i + 1: i + 1 + TRUTH_H]
        slope[:, i] = (w * tc).sum(1) / denom
    fitted_drop = slope * (TRUTH_H - 1)               # fitted end minus start

    out = {}
    out["annual_cut04"] = (next12 <= 0.4 * t12, base_ok & np.isfinite(t12) & (t12 > 0))
    out["annual_cut06"] = (next12 <= 0.6 * t12, base_ok & np.isfinite(t12) & (t12 > 0))
    out["twoyear_base"] = (next12 <= 0.5 * (t24 / 2.0),
                           base_ok & np.isfinite(t24) & (t24 > 0))
    monthly_mean = t12 / 12.0
    out["slope"] = (fitted_drop <= -0.5 * monthly_mean,
                    np.isfinite(fitted_drop) & np.isfinite(monthly_mean)
                    & (monthly_mean > 0))
    return out


def run_panel(name: str, mat: np.ndarray, moy: np.ndarray) -> dict:
    from lightgbm import LGBMClassifier
    from sklearn.metrics import roc_auc_score

    if MAX_ENTITIES:
        mat = mat[:MAX_ENTITIES]
    n, T = mat.shape
    L = build_label_arrays(mat, K, CUT, 1.5)
    X = build_features(mat, moy, with_month=False)
    feat_ok = np.zeros((n, T), dtype=bool)
    feat_ok[:, FEAT_MIN_ANCHOR:] = np.isfinite(X[:, FEAT_MIN_ANCHOR:, :]).all(2)

    last_truth_anchor = T - TRUTH_H - 1
    n_test = min(24, max(6, (last_truth_anchor - FEAT_MIN_ANCHOR) // 3))
    split = last_truth_anchor - n_test + 1
    tr_w = np.zeros(T, dtype=bool); tr_w[FEAT_MIN_ANCHOR:split] = True
    te_w = np.zeros(T, dtype=bool); te_w[split:last_truth_anchor + 1] = True

    scores = {}
    for arm, ok_key, lab_key in (("adj", "adj_ok", "d_adj"), ("yoy", "yoy_ok", "d_yoy")):
        train_mask = L[ok_key] & feat_ok & tr_w[None, :]
        clf = LGBMClassifier(n_estimators=300, learning_rate=0.05,
                             num_leaves=31, random_state=SEED, verbose=-1)
        clf.fit(X[train_mask], L[lab_key][train_mask])
        scores[arm] = clf

    out = {"n_entities": int(n), "test_anchors": [int(split), int(last_truth_anchor)]}
    fence = L["adj_ok"]                     # composition-matched, as in the headline run
    for vname, (tv, tv_ok) in truth_variants(mat).items():
        mask = tv_ok & fence & feat_ok & te_w[None, :]
        y = tv[mask]
        if y.sum() < 10 or y.mean() in (0.0, 1.0):
            out[vname] = {"skipped": True, "positives": int(y.sum())}
            continue
        Xte = X[mask]
        rocs = {arm: round(float(roc_auc_score(y, clf.predict_proba(Xte)[:, 1])), 4)
                for arm, clf in scores.items()}
        out[vname] = {"rows": int(mask.sum()), "prevalence": round(float(y.mean()), 4),
                      "adj_roc": rocs["adj"], "yoy_roc": rocs["yoy"],
                      "yoy_wins": bool(rocs["yoy"] > rocs["adj"])}
        print(f"[{name}:{vname}] prev={out[vname]['prevalence']:.3f} "
              f"adj={rocs['adj']} yoy={rocs['yoy']} "
              f"{'yoy' if out[vname]['yoy_wins'] else 'ADJ'} wins", flush=True)
    return out


def main() -> None:
    panels = load_panels()
    results = {name: run_panel(name, m, moy) for name, (m, moy) in panels.items()}
    variants = ["annual_cut04", "annual_cut06", "twoyear_base", "slope"]
    per_variant = {}
    for v in variants:
        wins = [n for n in results
                if not results[n].get(v, {}).get("skipped")
                and results[n][v]["yoy_wins"]]
        ran = [n for n in results if not results[n].get(v, {}).get("skipped")]
        per_variant[v] = {"ran_on": ran, "yoy_wins_on": wins}
    robust = all(set(d["yoy_wins_on"]) == set(d["ran_on"]) and d["ran_on"]
                 for d in per_variant.values())
    caveat = any(not d["yoy_wins_on"] and len(d["ran_on"]) == len(results)
                 for d in per_variant.values())
    verdict = "ROBUST" if robust else ("CAVEAT" if caveat else "MIXED")
    print(f"[verdict] {verdict}; per-variant: "
          f"{ {v: d['yoy_wins_on'] for v, d in per_variant.items()} }", flush=True)
    payload = {
        "provenance": provenance(seed=SEED, config={
            "experiment": "E51_truth_form_sensitivity_public_classifier",
            "protocol": "E50 arms exactly (same features, learner, split); four "
                        "truth forms incl. a non-ratio slope truth",
            "preregistered_bars": "ROBUST = yoy wins truth-ROC on both panels "
                                  "under every variant; CAVEAT = adj wins both "
                                  "panels under any variant; else MIXED"}),
        "panels": results, "per_variant": per_variant, "verdict": verdict,
    }
    write_output("e51_truth_form_sensitivity_public_classifier", payload)


if __name__ == "__main__":
    main()


==> anc/scripts/replicate_seasonal_label_confound_on_m5_public.py <==
"""E36 / P3 Arm 1 — the seasonal-label confound on public M5 (monthly, two granularities).

Protocol: p3_seasonal_label_confound/REPLICATION_PLAN.md. M5 daily -> monthly (E31 harness,
full calendar months only). Granularity (a): 70 dense store-department aggregates (the B2B
account analog). Granularity (b): top 2,000 store-items by total volume with >=90% positive
months after launch-trim. UNIT VOLUME, not revenue - same deviation E31 logged (dollars are
covered by E38 and production).

Run (package root):  python scripts/replicate_seasonal_label_confound_on_m5_public.py
Smoke: E36_MAX_ITEMS=200 for the canary.
"""

from __future__ import annotations

import os
import sys
from pathlib import Path

import numpy as np
import pandas as pd

SCRIPTS = Path(__file__).resolve().parent
sys.path.insert(0, str(SCRIPTS))
from _provenance import REPO_ROOT, provenance, write_output  # noqa: E402
from _label_confound_protocol import run_suite  # noqa: E402

SEED = 42
MAX_ITEMS = int(os.environ.get("E36_MAX_ITEMS", "2000"))
M5_DIR = REPO_ROOT / "tmp" / "m5"


def load_m5_monthly():
    """M5 daily -> monthly matrix (series x months), full calendar months only (E31 loader)."""
    from datasetsforecast.m5 import M5
    Y, _X, _S = M5.load(str(M5_DIR))
    Y = Y[["unique_id", "ds", "y"]].copy()
    Y["m"] = Y["ds"].dt.to_period("M").dt.to_timestamp()
    months_all = np.sort(Y["m"].unique())
    Y = Y[(Y["m"] > months_all[0]) & (Y["m"] < months_all[-1])]
    wide = (Y.groupby(["unique_id", "m"], observed=True)["y"].sum()
              .unstack("m").fillna(0.0))
    return wide


def main() -> None:
    wide = load_m5_monthly()
    months = pd.DatetimeIndex(wide.columns)
    moy = months.month.values
    ids = wide.index.astype(str)
    mat = wide.values.astype(np.float64)
    print(f"[data] M5 monthly: {mat.shape[0]} series x {mat.shape[1]} months "
          f"({months[0].date()}..{months[-1].date()})", flush=True)

    # granularity (a): store-department aggregates. id format CAT_DEPT_ITEM_STATE_STORE,
    # e.g. FOODS_3_090_CA_3 -> dept FOODS_3, store CA_3.
    toks = pd.Series(ids).str.split("_")
    dept_store = (toks.str[0] + "_" + toks.str[1] + "|" + toks.str[3] + "_" + toks.str[4])
    dep = pd.DataFrame(mat).groupby(dept_store.values).sum()
    mat_dept = dep.values.astype(np.float64)
    print(f"[panel a] store-dept: {mat_dept.shape[0]} series", flush=True)
    res_dept = run_suite(mat_dept, moy, seed=SEED)

    # granularity (b): dense top items by volume
    fn = np.array([int(np.argmax(r > 0)) if r.any() else mat.shape[1] for r in mat])
    post = np.array([(r[f:] > 0).mean() if f < mat.shape[1] else 0.0
                     for r, f in zip(mat, fn)])
    dense = np.where(post >= 0.90)[0]
    order = dense[np.argsort(-mat[dense].sum(1))][:MAX_ITEMS]
    mat_items = mat[order]
    print(f"[panel b] dense items: {len(dense)} qualify, using top {len(order)}", flush=True)
    res_items = run_suite(mat_items, moy, seed=SEED)

    payload = {
        "provenance": provenance(seed=SEED, config={
            "experiment": "E36_seasonal_label_confound_m5", "max_items": MAX_ITEMS,
            "dense_threshold": 0.90, "weighting": "volume_units_not_revenue (E31 precedent)",
            "months": [str(months[0].date()), str(months[-1].date())]}),
        "store_dept": res_dept,
        "top_items": res_items,
    }
    write_output("e36_m5_seasonal_label_confound", payload)


if __name__ == "__main__":
    main()


==> anc/scripts/replicate_seasonal_label_confound_on_online_retail_b2b.py <==
"""E38 / P3 Arm 3 — the seasonal-label confound on UCI Online Retail II, per-CUSTOMER spend.

Protocol: p3_seasonal_label_confound/REPLICATION_PLAN.md. The only public arm whose entity is
a customer with dollar spend (UK wholesale, Christmas-seasonal). Sheet overlap handled by
date-split (sheet 1 < 2010-12-01 <= sheet 2). Complete months 2009-12..2011-11 (24). Honest
span limitation pre-stated in the plan: the joint adjacent-vs-YoY leg covers only ~7 anchors
in a single year - this arm is the entity-type demonstration, power lives in E36/E37.

Run (package root):  python scripts/replicate_seasonal_label_confound_on_online_retail_b2b.py
Smoke: E38_MAX_CUSTOMERS=300 for the canary.
"""

from __future__ import annotations

import os
import sys
from pathlib import Path

import numpy as np
import pandas as pd

SCRIPTS = Path(__file__).resolve().parent
sys.path.insert(0, str(SCRIPTS))
from _provenance import REPO_ROOT, provenance, write_output  # noqa: E402
from _label_confound_protocol import run_suite  # noqa: E402

SEED = 42
MAX_CUSTOMERS = int(os.environ.get("E38_MAX_CUSTOMERS", "0"))
XLSX = REPO_ROOT / "tmp" / "online_retail_b2b" / "online_retail_II.xlsx"
CACHE = REPO_ROOT / "tmp" / "online_retail_b2b" / "online_retail_II_clean.parquet"


def load_customer_monthly():
    if CACHE.exists():
        df = pd.read_parquet(CACHE)
    else:
        sheets = pd.read_excel(XLSX, sheet_name=None)
        (s1_name, s1), (s2_name, s2) = sheets.items()
        s1 = s1[s1["InvoiceDate"] < "2010-12-01"]
        s2 = s2[s2["InvoiceDate"] >= "2010-12-01"]
        df = pd.concat([s1, s2], ignore_index=True)
        df = df.dropna(subset=["Customer ID"])
        df = df[~df["Invoice"].astype(str).str.startswith("C")]
        df = df[(df["Quantity"] > 0) & (df["Price"] > 0)]
        df["spend"] = df["Quantity"] * df["Price"]
        df = df[["Customer ID", "InvoiceDate", "spend"]].rename(
            columns={"Customer ID": "customer_id", "InvoiceDate": "invoice_date"})
        df.to_parquet(CACHE)
        print(f"[cache] wrote {CACHE.name} ({len(df):,} rows)", flush=True)
    df["m"] = df["invoice_date"].dt.to_period("M").dt.to_timestamp()
    df = df[(df["m"] >= "2009-12-01") & (df["m"] <= "2011-11-01")]   # complete months only
    wide = (df.groupby(["customer_id", "m"], observed=True)["spend"].sum()
              .unstack("m").fillna(0.0))
    all_months = pd.date_range("2009-12-01", "2011-11-01", freq="MS")
    wide = wide.reindex(columns=all_months, fill_value=0.0)
    return wide


def main() -> None:
    wide = load_customer_monthly()
    months = pd.DatetimeIndex(wide.columns)
    mat = wide.values.astype(np.float64)
    if MAX_CUSTOMERS:
        mat = mat[:MAX_CUSTOMERS]
    print(f"[data] Online Retail II: {mat.shape[0]} customers x {mat.shape[1]} months "
          f"({months[0].date()}..{months[-1].date()})", flush=True)

    # terciles need >=24 valid detrended months - impossible on a 24-month panel; skipped.
    res = run_suite(mat, months.month.values, seed=SEED, with_terciles=False)

    payload = {
        "provenance": provenance(seed=SEED, config={
            "experiment": "E38_seasonal_label_confound_online_retail_b2b",
            "max_customers": MAX_CUSTOMERS or "all",
            "sheet_overlap_fix": "date_split_at_2010-12-01",
            "months": [str(months[0].date()), str(months[-1].date())]}),
        "customers": res,
    }
    write_output("e38_online_retail_seasonal_label_confound", payload)


if __name__ == "__main__":
    main()


==> anc/scripts/replicate_seasonal_label_confound_on_tourism_public.py <==
"""E37 / P3 Arm 2 — the seasonal-label confound on TourismLarge (the high-power panel).

Protocol: p3_seasonal_label_confound/REPLICATION_PLAN.md. 304 bottom series x 228 months,
rectangular, strongly annual-seasonal (E32 harness); entity = region/purpose series,
activity = visitor counts. ~210 anchors/series -> each calendar month observed ~17x.

Run (package root):  python scripts/replicate_seasonal_label_confound_on_tourism_public.py
Smoke: E37_MAX_SERIES=60 for the canary.
"""

from __future__ import annotations

import os
import sys
from pathlib import Path

import numpy as np
import pandas as pd

SCRIPTS = Path(__file__).resolve().parent
sys.path.insert(0, str(SCRIPTS))
from _provenance import REPO_ROOT, provenance, write_output  # noqa: E402
from _label_confound_protocol import run_suite  # noqa: E402

SEED = 42
MAX_SERIES = int(os.environ.get("E37_MAX_SERIES", "0"))
DATA_DIR = REPO_ROOT / "tmp" / "tourism"


def load_tourism_bottom_matrix():
    from datasetsforecast.hierarchical import HierarchicalData
    Y, S, tags = HierarchicalData.load(str(DATA_DIR), "TourismLarge")
    bottom_ids = max(tags.values(), key=len)
    Y = Y[Y["unique_id"].isin(set(bottom_ids))].copy()
    Y["ds"] = pd.to_datetime(Y["ds"])
    wide = Y.pivot_table(index="unique_id", columns="ds", values="y", observed=True)
    assert not wide.isna().any().any(), "TourismLarge bottom panel must be rectangular"
    return wide


def main() -> None:
    wide = load_tourism_bottom_matrix()
    months = pd.DatetimeIndex(wide.columns)
    mat = wide.values.astype(np.float64)
    if MAX_SERIES:
        mat = mat[:MAX_SERIES]
    print(f"[data] TourismLarge bottom: {mat.shape[0]} series x {mat.shape[1]} months "
          f"({months[0].date()}..{months[-1].date()})", flush=True)

    res = run_suite(mat, months.month.values, seed=SEED)

    payload = {
        "provenance": provenance(seed=SEED, config={
            "experiment": "E37_seasonal_label_confound_tourism",
            "max_series": MAX_SERIES or "all",
            "months": [str(months[0].date()), str(months[-1].date())]}),
        "tourism_bottom": res,
    }
    write_output("e37_tourism_seasonal_label_confound", payload)


if __name__ == "__main__":
    main()


==> anc/scripts/reproduce_seasonal_label_confound_synthetic.py <==
"""E35 / P3 Arm 0 — synthetic mechanism control: seasonal amplitude is the dose.

Protocol: p3_seasonal_label_confound/REPLICATION_PLAN.md. 2,000 entities x 72 months of
multiplicative month-of-year seasonality (amplitude a in {0, .2, .4, .6, .8}, 400 each,
seeded peak months), lognormal noise, NO trend and NO true decline -> every decay event in
the clean cohort is a false positive by construction. A seeded 10% of entities (stratified
across doses) get a -60% step to measure true-decline recall under both labels.

Falsifiable predictions (pre-registered bar 3): adjacent FP rate strictly increasing in a;
YoY FP <= 0.25x adjacent at a >= 0.4; a=0 negative control adjacent ~= YoY; YoY recall of
injected declines >= 0.9x adjacent.

Run (package root):  python scripts/reproduce_seasonal_label_confound_synthetic.py
Smoke: E35_N_PER_DOSE=50 for the canary.
"""

from __future__ import annotations

import os
import sys
from pathlib import Path

import numpy as np

SCRIPTS = Path(__file__).resolve().parent
sys.path.insert(0, str(SCRIPTS))
from _provenance import provenance, write_output  # noqa: E402
from _label_confound_protocol import analyze_panel, build_label_arrays  # noqa: E402

SEED = 42
N_PER_DOSE = int(os.environ.get("E35_N_PER_DOSE", "400"))
DOSES = [0.0, 0.2, 0.4, 0.6, 0.8]
T = 72
NOISE_SD = 0.3
INJECT_FRAC = 0.10
INJECT_MULT = 0.4          # -60% step
K, CUT = 6, 0.5


def simulate():
    rng = np.random.default_rng(SEED)
    n = N_PER_DOSE * len(DOSES)
    month_of_year = ((np.arange(T)) % 12) + 1          # Jan-start calendar
    dose = np.repeat(DOSES, N_PER_DOSE)
    base = np.exp(rng.normal(3.0, 1.0, n))
    peak = rng.integers(0, 12, n)
    t = np.arange(T)
    seas = 1.0 + dose[:, None] * np.cos(2 * np.pi * ((t[None, :] % 12) - peak[:, None]) / 12)
    noise = np.exp(rng.normal(0.0, NOISE_SD, (n, T)))
    mat = base[:, None] * seas * noise

    inject = np.zeros(n, dtype=bool)
    drop_month = np.full(n, -1)
    for d in range(len(DOSES)):                        # stratified 10% per dose
        block = np.arange(d * N_PER_DOSE, (d + 1) * N_PER_DOSE)
        pick = rng.choice(block, size=max(1, int(INJECT_FRAC * N_PER_DOSE)), replace=False)
        inject[pick] = True
    drop_month[inject] = rng.integers(24, 60, inject.sum())
    for e in np.where(inject)[0]:
        mat[e, drop_month[e]:] *= INJECT_MULT
    return mat, month_of_year, dose, inject, drop_month


def main() -> None:
    mat, moy, dose, inject, drop_month = simulate()
    clean = ~inject
    print(f"[data] synthetic: {mat.shape[0]} entities x {T} months, "
          f"{inject.sum()} injected decliners", flush=True)

    # --- FP dose-response on the clean cohort (every event is an FP) ---
    per_dose = {}
    for a in DOSES:
        sel = clean & (dose == a)
        L = build_label_arrays(mat[sel], K, CUT, 1.5)
        J = L["joint"]
        rate_adj = float((J & L["d_adj"]).sum() / J.sum())
        rate_yoy = float((J & L["d_yoy"]).sum() / J.sum())
        per_dose[str(a)] = {"n": int(sel.sum()), "joint_rows": int(J.sum()),
                            "fp_rate_adj": round(rate_adj, 5),
                            "fp_rate_yoy": round(rate_yoy, 5)}
        print(f"[dose a={a}] FP adj={rate_adj:.4f} yoy={rate_yoy:.4f}", flush=True)

    # --- full artifact analysis on the clean high-seasonality cohort (a>=0.4) ---
    strong = clean & (dose >= 0.4)
    strong_block = analyze_panel(mat[strong], moy, k=K, cut=CUT, n_boot=1000, seed=SEED)

    # --- recall of injected true declines (overall + per dose: at high amplitude the
    #     adjacent label can bank "hits" that are really seasonal FPs in the window) ---
    Li = build_label_arrays(mat[inject], K, CUT, 1.5)
    dm = drop_month[inject]
    dose_i = dose[inject]
    hit = {"adj": np.zeros(len(dm), bool), "yoy": np.zeros(len(dm), bool)}
    for name, ev, ok in (("adj", Li["d_adj"], Li["adj_ok"]),
                         ("yoy", Li["d_yoy"], Li["yoy_ok"])):
        for row, d in enumerate(dm):
            win = np.arange(max(0, d - K), d)           # anchors whose outcome straddles the drop
            hit[name][row] = bool((ev[row, win] & ok[row, win]).any())
    recall = {n: round(float(h.mean()), 4) for n, h in hit.items()}
    recall_by_dose = {str(a): {n: round(float(hit[n][dose_i == a].mean()), 4)
                               for n in ("adj", "yoy")}
                      for a in DOSES}
    print(f"[recall] adj={recall['adj']} yoy={recall['yoy']} by_dose={recall_by_dose}",
          flush=True)

    # --- pre-registered bar 3 checks ---
    fp_adj = [per_dose[str(a)]["fp_rate_adj"] for a in DOSES]
    fp_yoy = [per_dose[str(a)]["fp_rate_yoy"] for a in DOSES]
    checks = {
        "adj_fp_strictly_increasing": bool(all(b > a for a, b in zip(fp_adj, fp_adj[1:]))),
        "yoy_le_quarter_of_adj_at_strong_doses": bool(all(
            fp_yoy[i] <= 0.25 * fp_adj[i] for i, a in enumerate(DOSES) if a >= 0.4)),
        "negative_control_gap_a0": round(abs(fp_adj[0] - fp_yoy[0]), 5),
        "recall_yoy_ge_09x_adj": bool(recall["yoy"] >= 0.9 * recall["adj"]),
    }
    print(f"[bars] {checks}", flush=True)

    payload = {
        "provenance": provenance(seed=SEED, config={
            "experiment": "E35_seasonal_label_confound_synthetic",
            "n_per_dose": N_PER_DOSE, "doses": DOSES, "T": T, "noise_sd": NOISE_SD,
            "inject_frac": INJECT_FRAC, "inject_mult": INJECT_MULT, "k": K, "cut": CUT,
            "note": "amplitude a>1/3 == peak-to-trough swing >50%, the production-majority "
                    "regime (section 82: 214/383 buyers swing >50%)"}),
        "fp_dose_response_clean_cohort": per_dose,
        "artifact_strong_doses_clean": strong_block,
        "recall_injected_declines": recall,
        "recall_by_dose": recall_by_dose,
        "preregistered_bar3_checks": checks,
    }
    write_output("e35_seasonal_label_confound_synthetic", payload)


if __name__ == "__main__":
    main()

